Unitary RQL Equals RQL

Intermediate measurements let quantum computations discard information and reuse their workspace. Deferring all measurements can require storing their entire history, which need not preserve logarithmic space. Fefferman and Remscrim proved that measurements can nevertheless be eliminated with two-sided bounded error, and asked whether the same holds with one-sided error [FR21]. We prove RQL{\Gamma} = RQUL{\Gamma} for the standard gate set {\Gamma} = {H, T, CNOT}, preserving polynomial time, logarithmic space, and exactly zero acceptance on no-instances. Our proof extends the density-matrix doubling method of Girish, Raz and Zhan [ GRZ21 ] to general channels, including resets and classical memory. We also prove measurement elimination for broader finite gate sets with exact inverses, including suitable gates with transcendental entries, and establish gate-set independence for a specified family of algebraic gate sets. A separate history-checking construction proves QMAL1,G = QUMAL1,G under explicit gate assumptions: measurements can also be eliminated from logarithmic-space quantum verification while preserving perfect completeness

==> anc/formal-verification-source.zip.sha256 <==
42e84b9510da5d9a9976cccb706684b6872fe0f08b351237662d420fd0089846  formal-verification-source.zip


==> anc/formal/README.md <==
# Lean verification of the doubling argument

This project is a **machine-checked verification of supporting mathematical
lemmas**, not an end-to-end formal proof of `RQL_G = RQUL_G`, gate-set
independence, or `QMAL_{1,G} = QUMAL_{1,G}`.
The paper's formal-verification appendix gives the same boundary.

## Artifact version

The submission supplement `formal-verification-source.zip` contains this
`formal/` directory. `VERIFY-MANIFEST.json` identifies the source revision
and records the SHA-256 hashes of the distributed source, configuration,
and audit files. Preserve that manifest with the extracted files. A hash
match identifies the supplied artifact; the following check independently
rebuilds its proofs.

## Reproduce the check

Install Lean's `elan` toolchain manager, then run from this directory:

```sh
lake exe cache get
python3 verify.py
```

The committed `lean-toolchain`, `lakefile.toml`, and `lake-manifest.json` pin
Lean 4.30.0, mathlib commit
`c5ea00351c28e24afc9f0f84379aa41082b1188f`, and its transitive dependencies.
The cache command only retrieves matching dependency build artifacts; the
local mathematical proofs are compiled by `lake build`.
Use the committed manifest; `lake update` is not needed to reproduce this revision.
No other local research project is needed to reproduce the build.

`verify.py` builds the library, rejects local proof placeholders and axiom
or opaque declarations, and invokes `#print axioms` for every local theorem.
It accepts only Lean/mathlib's standard foundational axioms (`propext`,
`Classical.choice`, and `Quot.sound`). It then writes
`verification-report.json`, including source hashes and the dependencies of
every theorem. A report applies only to the recorded source contents; run
the checker again after edits. The kernel check, rather than the source
scan alone, is what validates the proof terms.

## What is checked

| Module | Mathematical content | Explicit interface to the manuscript |
| --- | --- | --- |
| `RQL/Doubling.lean` | Positive semidefinite history matrices and their trace; nonnegative history mass; exact zero preservation for arbitrary right Kraus factors; Kronecker action; row vectorization of a Kraus channel; reweighted-step identity; telescoping across time. | History matrices/vectors are finite, exact complex objects. Reweighting takes supplied root matrices and explicit inverse identities. |
| `RQL/Bounds.lean` | Chronological products of contractions; total norm error at most `T * ε`; amplitude/probability perturbation; scalar attenuation; finite averaged-Grover identity, a conditional average lower bound, and sine-growth upper bound; numerical gap margins. | Individual norm bounds, approximation errors, and the amplification denominator lower bound are hypotheses. The circuit-to-Grover-rotation reduction is not assumed to be formalized. |
| `RQL/Counter.lean` | Modulus `N > T` prevents positive failure counts from returning to zero; filtering a finite expansion keeps exactly its all-clean term. | The circuit expansion is supplied separately; the theorem works for arbitrary matrix or vector coefficients. |
| `RQL/Recovery.lean` | Petz Kraus normalization and recovery of the reference; replacement of a Kraus completion by one with the same normalization contribution. | Supplied Hermitian matrices obey `A*A = σ` and `B*τ*B = I`; the channel-image and trace-preservation equations are explicit hypotheses where used. |
| `RQL/QMAHistory.lean` | Actual history equations, nonzero-kernel equivalence, uniqueness of zero-residual histories, variation of constants, interval-product error bounds, and Cauchy-Schwarz. | Histories are sequences restricted to `0..T`. Initial embedding, transition maps, and boundary map are complex-linear; interval bounds are explicit hypotheses. |
| `RQL/QMAGap.lean` | Euclidean direct-sum certificate norms, arbitrary-certificate error bounds, the complete history inverse estimate, and the exact constant `delta/(3*D*sqrt(d)*(T+1))`. | The source-channel product bound, honest-profile norm bound, boundary-map norm bound, and source rejection gap are assumed explicitly, not derived from channel semantics. |
| `RQL/QMAGates.lean` | Backward vectorization, witness-boundary action, paired coefficients, actual swap routing, projective phases, padding, uniform-address amplitudes, and acceptance compression. | Matrix and scalar identities; the circuit compiler, controlled address enumeration, helper-qubit implementation, and gate library are not formalized. |
| `RQL/QMAAmplification.lean` | Reversible first-failure updates; no future-label amplitude; exact passing-product selection; alternating `PQP` evolution; perfect completeness; geometric soundness and the inverse-gap repetition count giving soundness below `1/3`. | The compressed accepting-operator norm bound is an input to this module; `QMAGeometry` derives it from the unitary rejection test. |
| `RQL/QMAGeometry.lean` | Orthogonal passing/failing decomposition; the accepting projection defined from a unitary test; the sharp `PQP` norm bound; finite failure-register norm preservation; rejection probability `‖Av‖²/N²` for an encoded matrix, including a common global phase; perfect completeness and constant soundness of the coherent run. | An exact unitary with rejection block `phase * A/N`, an isometric embedding covering the initialized subspace, and a lower norm bound for `A` are supplied. Neither the exact gate word nor the derivation of the matrix gap from channel semantics is formalized here. |

The central soundness theorem is `RQL.doubled_history_perfect_soundness`:
if the sum of squared accepting-history norms is zero, then
`(P ⊗ I) (∑ h, K_h ⊗ B_h) (ψ ⊗ χ) = 0` for **arbitrary** right Kraus factors
`B_h`. It does not postulate its conclusion as an assumption and does not
rely on numerical approximation. `RQL.reweighting_telescopes` proves the
cancellation by induction for arbitrary complex-linear matrix maps.
`RQL.norm_circuitProduct_sub_le` proves the accumulated error from per-step
bounds in a general noncommutative normed ring.

For the witness result, start with `RQL.qma_history_kernel_iff`,
`RQL.qma_history_gap`, `RQL.qma_routed_inactive_pair`, and
`RQL.qma_coherent_soundness_from_encoded_block`. The history-gap theorem constructs
the residuals from an arbitrary certificate; it does not assume the final
gap. Its certificate space explicitly uses `WithLp 2` and `PiLp 2`, so
the norm is the Euclidean block norm used in the paper. The amplification
theorem acts on the defined first-failure evolution and proves a strict
`1/3` soundness bound with `ceil(1/gamma)` pairs. The geometry theorem
derives its norm hypothesis from the exact rejection block and a lower
matrix norm bound `μ`, with `gamma = μ²/N²`. The companion theorem
`RQL.qma_coherent_complete_from_encoded_block` proves that an initialized
kernel vector survives every repetition exactly.
`RQL.qma_failure_run_norm_sum` checks total squared norm over any finite
label register large enough for the run. The construction still depends
on the analytic and compiler interfaces listed in the table.

## What is not checked

The following still require the paper's ordinary mathematical proofs:

- Machine semantics, the history expansion of the operational simulation,
  the exact left-factor dilation, and fixed gate implementation circuits.
- The positive-matrix signal sandwich `p²/(e d) ≤ q_* ≤ p`, the reference
  eigenvalue floor, and existence/construction of the required matrix roots.
- The uniform reference-access algorithms, the implementation of the right Kraus factors, and their
  dependencies on the established two-sided measurement-elimination theorem.
- The reduction of the gate circuit to Grover rotations, the specific
  spectral-angle denominator estimate, and measured-source majority bounds.
- The CM-field lifting and rational-gate compilation argument.
- Deriving the witness construction's analytic interfaces from arbitrary
  source channels: the product bound for the Hermitian-conjugate channel
  maps, positivity of the rejection effect, and the honest-history and
  boundary-map norm bounds.
- The complete exact gate-word construction for the witness verifier,
  including classical-control normal form and address enumeration.
- Polynomial running time, logarithmic space, uniformity, and the final
  complexity-class statements.

No theorem in this repository is named or presented as a formal verification
of the full class equality. The supporting lemmas can be reused when these
remaining layers are formalized. `noncomputable` definitions here describe
exact complex linear algebra; they are not executable circuit synthesis.


==> anc/formal/RQL.lean <==
import RQL.Doubling
import RQL.Bounds
import RQL.Counter
import RQL.Recovery
import RQL.QMAHistory
import RQL.QMAGap
import RQL.QMAGates
import RQL.QMAAmplification
import RQL.QMAGeometry


==> anc/formal/RQL/Bounds.lean <==
import Mathlib

/-!
# Quantitative kernels of the reweighted doubling simulation

This file proves noncommutative contraction-product error bounds, norm and
probability perturbation bounds, and the elementary trigonometric estimates
used for amplification. It does not formalize gate synthesis or complexity
classes. All approximation assumptions are explicit.
-/

namespace RQL

section Products

variable {A : Type*} [NormedRing A] [NormOneClass A]

/-- Chronological circuit composition: the newest factor acts on the left. -/
def circuitProduct (f : ℕ → A) : ℕ → A
  | 0 => 1
  | n + 1 => f n * circuitProduct f n

/-- A finite product of contractions is a contraction. -/
theorem norm_circuitProduct_le_one (f : ℕ → A) (n : ℕ)
    (hf : ∀ i < n, ‖f i‖ ≤ 1) : ‖circuitProduct f n‖ ≤ 1 := by
  induction n with
  | zero => simp [circuitProduct]
  | succ n ih =>
      have hp : ‖circuitProduct f n‖ ≤ 1 :=
        ih (fun i hi => hf i (Nat.lt_succ_of_lt hi))
      calc
        ‖circuitProduct f (n + 1)‖ ≤ ‖f n‖ * ‖circuitProduct f n‖ :=
          norm_mul_le _ _
        _ ≤ 1 * 1 := mul_le_mul (hf n (Nat.lt_succ_self n)) hp
          (norm_nonneg _) (by norm_num)
        _ = 1 := by norm_num

/-- Per-step operator error at most `ε` accumulates to at most `n * ε`
when both the ideal and actual steps are contractions. -/
theorem norm_circuitProduct_sub_le (f g : ℕ → A) (n : ℕ) (ε : ℝ)
    (hε : 0 ≤ ε) (hf : ∀ i < n, ‖f i‖ ≤ 1)
    (hg : ∀ i < n, ‖g i‖ ≤ 1)
    (hfg : ∀ i < n, ‖f i - g i‖ ≤ ε) :
    ‖circuitProduct f n - circuitProduct g n‖ ≤ (n : ℝ) * ε := by
  induction n with
  | zero => simp [circuitProduct]
  | succ n ih =>
      have hf' := fun i (hi : i < n) => hf i (Nat.lt_succ_of_lt hi)
      have hg' := fun i (hi : i < n) => hg i (Nat.lt_succ_of_lt hi)
      have hfg' := fun i (hi : i < n) => hfg i (Nat.lt_succ_of_lt hi)
      have hp := norm_circuitProduct_le_one f n hf'
      have hd := ih hf' hg' hfg'
      have hstep := hfg n (Nat.lt_succ_self n)
      have hn := hg n (Nat.lt_succ_self n)
      calc
        ‖circuitProduct f (n + 1) - circuitProduct g (n + 1)‖ =
            ‖(f n - g n) * circuitProduct f n +
              g n * (circuitProduct f n - circuitProduct g n)‖ := by
                congr 1
                simp only [circuitProduct]
                noncomm_ring
        _ ≤ ‖(f n - g n) * circuitProduct f n‖ +
              ‖g n * (circuitProduct f n - circuitProduct g n)‖ :=
          norm_add_le _ _
        _ ≤ ‖f n - g n‖ * ‖circuitProduct f n‖ +
              ‖g n‖ * ‖circuitProduct f n - circuitProduct g n‖ :=
          add_le_add (norm_mul_le _ _) (norm_mul_le _ _)
        _ ≤ ε * 1 + 1 * ((n : ℝ) * ε) :=
          add_le_add (mul_le_mul hstep hp (norm_nonneg _) hε)
            (mul_le_mul hn hd (norm_nonneg _) (by norm_num))
        _ = ((n + 1 : ℕ) : ℝ) * ε := by push_cast; ring

end Products

section Perturbation

variable {E : Type*} [SeminormedAddCommGroup E]

/-- Norm error bounds the difference between accepting amplitudes. -/
theorem acceptance_amplitude_perturbation (actual ideal : E) (δ : ℝ)
    (herror : ‖actual - ideal‖ ≤ δ) :
    |‖actual‖ - ‖ideal‖| ≤ δ :=
  (abs_norm_sub_norm_le actual ideal).trans herror

/-- An upper bound on ideal amplitude survives additive vector error. -/
theorem acceptance_probability_upper (actual ideal : E) (a δ : ℝ)
    (ha : 0 ≤ a) (hδ : 0 ≤ δ) (hideal : ‖ideal‖ ≤ a)
    (herror : ‖actual - ideal‖ ≤ δ) :
    ‖actual‖ ^ 2 ≤ (a + δ) ^ 2 := by
  have hamp : ‖actual‖ ≤ a + δ := by
    have h := (abs_le.mp (acceptance_amplitude_perturbation actual ideal δ herror)).2
    linarith
  nlinarith [norm_nonneg actual]

/-- A lower bound on ideal amplitude survives additive vector error. -/
theorem acceptance_probability_lower (actual ideal : E) (a δ : ℝ)
    (hgap : 0 ≤ a - δ) (hideal : a ≤ ‖ideal‖)
    (herror : ‖actual - ideal‖ ≤ δ) :
    (a - δ) ^ 2 ≤ ‖actual‖ ^ 2 := by
  have hamp : a - δ ≤ ‖actual‖ := by
    have h := (abs_le.mp (acceptance_amplitude_perturbation actual ideal δ herror)).1
    linarith
  nlinarith [norm_nonneg actual]

/-- The exact scalar attenuation used by rational-gate compilation. -/
theorem scalar_success_of_distance {h : ℂ} {δ : ℝ}
    (hδ' : δ ≤ 1) (hclose : ‖h - 1‖ ≤ δ / 2) :
    1 - δ ≤ ‖h‖ ^ 2 := by
  have hnorm : 1 - δ / 2 ≤ ‖h‖ := by
    have h := (abs_le.mp (abs_norm_sub_norm_le h (1 : ℂ))).1
    norm_num at h
    linarith
  nlinarith [norm_nonneg h, sq_nonneg δ]

end Perturbation

section GapConstants

/-- The completeness margin used in the one-sided proof, and also valid for
the smaller per-step error budget of the bounded-error proof. -/
theorem yes_amplitude_margin (d a δ : ℝ) (hd : 1 ≤ d)
    (hδ : δ ≤ 1 / (12 * d))
    (ha : 1 / (3 * Real.sqrt d) - δ ≤ a) :
    1 / (4 * Real.sqrt d) ≤ a := by
  have hdpos : 0 < d := lt_of_lt_of_le (by norm_num) hd
  have hspos : 0 < Real.sqrt d := Real.sqrt_pos.2 hdpos
  have hsd : Real.sqrt d ≤ d := (Real.sqrt_le_left (le_of_lt hdpos)).2 (by nlinarith)
  have hsmall : 1 / (12 * d) ≤ 1 / (12 * Real.sqrt d) := by
    apply one_div_le_one_div_of_le (by positivity)
    nlinarith
  calc
    1 / (4 * Real.sqrt d) =
        1 / (3 * Real.sqrt d) - 1 / (12 * Real.sqrt d) := by ring
    _ ≤ 1 / (3 * Real.sqrt d) - δ := by linarith
    _ ≤ a := ha

/-- A Hadamard attenuation coin leaves the stated inverse-polynomial gap. -/
theorem yes_coin_probability (d a : ℝ) (hd : 0 < d)
    (ha : 1 / (4 * Real.sqrt d) ≤ a) :
    1 / (32 * d) ≤ a ^ 2 / 2 := by
  have hspos : 0 < Real.sqrt d := Real.sqrt_pos.2 hd
  have hbase : 0 ≤ 1 / (4 * Real.sqrt d) := by positivity
  have heq : 1 / (32 * d) = (1 / (4 * Real.sqrt d)) ^ 2 / 2 := by
    field_simp [ne_of_gt hd, ne_of_gt hspos]
    nlinarith [Real.sq_sqrt (le_of_lt hd)]
  rw [heq]
  nlinarith

/-- Combining source error amplitude and simulation error, each at most
`1/(1000*d)`, gives the no-instance probability used in the paper. -/
theorem no_coin_probability (d a : ℝ) (hd : 0 < d)
    (ha0 : 0 ≤ a) (ha : a ≤ 2 / (1000 * d)) :
    a ^ 2 / 2 ≤ 2 / (1000000 * d ^ 2) := by
  have hb0 : 0 ≤ 2 / (1000 * d) := by positivity
  have heq : (2 / (1000 * d)) ^ 2 / 2 = 2 / (1000000 * d ^ 2) := by ring
  rw [← heq]
  nlinarith

end GapConstants

section Amplification

/-- Repeated Grover rotations increase a small success probability by at most
the square of their angle multiplier. This lemma requires no angle promise. -/
theorem abs_sin_nat_mul_le (n : ℕ) (θ : ℝ) :
    |Real.sin ((n : ℝ) * θ)| ≤ (n : ℝ) * |Real.sin θ| := by
  induction n with
  | zero => simp
  | succ n ih =>
      rw [Nat.cast_add, Nat.cast_one, add_mul, one_mul, Real.sin_add]
      calc
        |Real.sin ((n : ℝ) * θ) * Real.cos θ +
            Real.cos ((n : ℝ) * θ) * Real.sin θ| ≤
            |Real.sin ((n : ℝ) * θ) * Real.cos θ| +
              |Real.cos ((n : ℝ) * θ) * Real.sin θ| := abs_add_le _ _
        _ = |Real.sin ((n : ℝ) * θ)| * |Real.cos θ| +
              |Real.cos ((n : ℝ) * θ)| * |Real.sin θ| := by rw [abs_mul, abs_mul]
        _ ≤ ((n : ℝ) * |Real.sin θ|) * 1 + 1 * |Real.sin θ| :=
          add_le_add
            (mul_le_mul ih (Real.abs_cos_le_one θ) (abs_nonneg _)
              (mul_nonneg (Nat.cast_nonneg n) (abs_nonneg _)))
            (mul_le_mul_of_nonneg_right (Real.abs_cos_le_one _) (abs_nonneg _))
        _ = ((n : ℝ) + 1) * |Real.sin θ| := by ring

theorem sin_nat_mul_sq_le (n : ℕ) (θ : ℝ) :
    Real.sin ((n : ℝ) * θ) ^ 2 ≤ (n : ℝ) ^ 2 * Real.sin θ ^ 2 := by
  have h := abs_sin_nat_mul_le n θ
  have hs := mul_self_le_mul_self (abs_nonneg (Real.sin ((n : ℝ) * θ))) h
  simpa [← sq, mul_pow] using hs

/-- A single summand in the averaged Grover formula, in telescoping form. -/
theorem grover_summand_identity (j : ℕ) (θ : ℝ) :
    4 * Real.sin (2 * θ) * Real.sin ((2 * (j : ℝ) + 1) * θ) ^ 2 =
      2 * Real.sin (2 * θ) + Real.sin (4 * (j : ℝ) * θ) -
        Real.sin (4 * ((j : ℝ) + 1) * θ) := by
  have hm : 4 * (j : ℝ) * θ = 2 * ((2 * (j : ℝ) + 1) * θ) - 2 * θ := by ring
  have hp : 4 * ((j : ℝ) + 1) * θ = 2 * ((2 * (j : ℝ) + 1) * θ) + 2 * θ := by ring
  rw [hm, hp, Real.sin_sub, Real.sin_add,
    Real.cos_two_mul_eq_one_sub ((2 * (j : ℝ) + 1) * θ)]
  ring

/-- The summed identity remains valid even at the singular angles. -/
theorem grover_sum_identity (M : ℕ) (θ : ℝ) :
    4 * Real.sin (2 * θ) *
        (∑ j ∈ Finset.range M, Real.sin ((2 * (j : ℝ) + 1) * θ) ^ 2) =
      2 * (M : ℝ) * Real.sin (2 * θ) - Real.sin (4 * (M : ℝ) * θ) := by
  induction M with
  | zero => simp
  | succ M ih =>
      rw [Finset.sum_range_succ, mul_add, ih]
      have h := grover_summand_identity M θ
      push_cast
      nlinarith

/-- Exact averaged success probability of a uniformly chosen Grover power. -/
theorem grover_average_identity (M : ℕ) (θ : ℝ) (hM : 0 < M)
    (hθ : Real.sin (2 * θ) ≠ 0) :
    (∑ j ∈ Finset.range M, Real.sin ((2 * (j : ℝ) + 1) * θ) ^ 2) / (M : ℝ) =
      1 / 2 - Real.sin (4 * (M : ℝ) * θ) / (4 * (M : ℝ) * Real.sin (2 * θ)) := by
  have hM' : (M : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hM)
  have h := grover_sum_identity M θ
  field_simp [hM', hθ]
  rw [show θ * (M : ℝ) * 4 = 4 * (M : ℝ) * θ by ring]
  nlinarith

/-- The averaged Grover formula has constant completeness once its denominator
is at least four. The caller supplies the spectral-angle lower bound. -/
theorem grover_average_lower (M : ℕ) (θ : ℝ) (hM : 0 < M)
    (hden : 4 ≤ 4 * (M : ℝ) * Real.sin (2 * θ)) :
    (1 / 4 : ℝ) ≤
      (∑ j ∈ Finset.range M, Real.sin ((2 * (j : ℝ) + 1) * θ) ^ 2) / (M : ℝ) := by
  have hMpos : (0 : ℝ) < M := by exact_mod_cast hM
  have hspos : 0 < Real.sin (2 * θ) := by nlinarith
  rw [grover_average_identity M θ hM (ne_of_gt hspos)]
  have hdenpos : 0 < 4 * (M : ℝ) * Real.sin (2 * θ) := by positivity
  have hfrac : Real.sin (4 * (M : ℝ) * θ) /
      (4 * (M : ℝ) * Real.sin (2 * θ)) ≤ 1 / 4 := by
    apply (div_le_iff₀ hdenpos).2
    nlinarith [Real.sin_le_one (4 * (M : ℝ) * θ)]
  linarith

/-- The bounded-error proof's no-instance estimate for every chosen power. -/
theorem grover_small_signal (n : ℕ) (θ d : ℝ) (hd : 0 < d)
    (hn : (n : ℝ) ≤ 8 * d)
    (hsmall : Real.sin θ ^ 2 ≤ 2 / (1000000 * d ^ 2)) :
    Real.sin ((n : ℝ) * θ) ^ 2 ≤ 128 / 1000000 := by
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have hnsq : (n : ℝ) ^ 2 ≤ (8 * d) ^ 2 := by nlinarith
  calc
    Real.sin ((n : ℝ) * θ) ^ 2 ≤ (n : ℝ) ^ 2 * Real.sin θ ^ 2 :=
      sin_nat_mul_sq_le n θ
    _ ≤ (8 * d) ^ 2 * (2 / (1000000 * d ^ 2)) :=
      mul_le_mul hnsq hsmall (sq_nonneg _) (sq_nonneg _)
    _ = 128 / 1000000 := by field_simp; ring

/-- The paper's four-copy completeness exceeds the target threshold. -/
theorem four_copy_completeness :
    (2 / 3 : ℝ) < 1 - (3 / 4 : ℝ) ^ 4 := by norm_num

/-- The paper's accumulated bounded-error soundness is below one third. -/
theorem four_copy_soundness : (512 / 1000000 : ℝ) < 1 / 3 := by norm_num

end Amplification

end RQL


==> anc/formal/RQL/Counter.lean <==
import Mathlib

/-!
# Failure-counter selection

The implementation expands over binary dirty-scratch histories. This file proves
that, when the modulus exceeds the number of steps, the final-zero counter
predicate selects exactly the all-clean history. The operator/path expansion
itself is an explicit interface, not asserted to be a verified circuit compiler.
-/

namespace RQL

open scoped BigOperators

/-- The accumulated number of dirty steps. -/
def failureCount {T : ℕ} (dirty : Fin T → Bool) : ℕ :=
  ∑ t, if dirty t then 1 else 0

theorem failureCount_le {T : ℕ} (dirty : Fin T → Bool) :
    failureCount dirty ≤ T := by
  unfold failureCount
  calc
    (∑ t, if dirty t then 1 else 0) ≤ ∑ _ : Fin T, 1 := by
      apply Finset.sum_le_sum
      intro t _
      split <;> omega
    _ = T := by simp

theorem failureCount_eq_zero_iff {T : ℕ} (dirty : Fin T → Bool) :
    failureCount dirty = 0 ↔ ∀ t, dirty t = false := by
  unfold failureCount
  constructor
  · intro h t
    have ht : (if dirty t then 1 else 0 : ℕ) = 0 :=
      (Finset.sum_eq_zero_iff_of_nonneg (fun _ _ => Nat.zero_le _)).mp h t
        (Finset.mem_univ t)
    cases hdt : dirty t <;> simp_all
  · intro h
    simp [h]

/-- No positive number of failures wraps around to zero. -/
theorem counter_zero_iff_clean {T N : ℕ} (hTN : T < N)
    (dirty : Fin T → Bool) :
    failureCount dirty % N = 0 ↔ ∀ t, dirty t = false := by
  rw [Nat.mod_eq_of_lt (lt_of_le_of_lt (failureCount_le dirty) hTN)]
  exact failureCount_eq_zero_iff dirty

/-- Projecting a history expansion onto counter zero retains its clean term.
The coefficients can in particular be matrices or vectors. -/
theorem counter_selects_clean_term {T N : ℕ} {M : Type*}
    [AddCommMonoid M] (hTN : T < N) (term : (Fin T → Bool) → M) :
    (∑ dirty : Fin T → Bool,
      if failureCount dirty % N = 0 then term dirty else 0) =
      term (fun _ => false) := by
  classical
  have hp (dirty : Fin T → Bool) :
      failureCount dirty % N = 0 ↔ dirty = (fun _ => false) := by
    rw [counter_zero_iff_clean hTN]
    exact ⟨fun h => funext h, fun h t => congrFun h t⟩
  simp only [hp]
  simp

end RQL


==> anc/formal/RQL/Doubling.lean <==
import Mathlib

/-!
# Algebraic and exact-soundness foundations of the doubling argument

This module concerns finite-dimensional linear algebra and finite history sums.
It does not formalize quantum machines, circuit compilation, or a complexity-class
equality. All hypotheses in each statement are explicit; no desired conclusion is
postulated as an axiom.
-/

noncomputable section

namespace RQL

open scoped BigOperators Kronecker ComplexOrder
open Matrix

section ExactSoundness

variable {H I J : Type*} [Fintype H] [Fintype I] [Fintype J]

/-- Acceptance mass of the projected, unnormalized history vectors. -/
def historyMass (v : H → I → ℂ) : ℝ :=
  ∑ h, ∑ i, Complex.normSq (v h i)

/-- The positive semidefinite matrix represented by the unnormalized histories. -/
def historyDensity (v : H → I → ℂ) : Matrix I I ℂ :=
  ∑ h, Matrix.vecMulVec (v h) (star (v h))

/-- The history decomposition is positive semidefinite, without cancellation. -/
theorem historyDensity_posSemidef (v : H → I → ℂ) :
    (historyDensity v).PosSemidef := by
  exact Matrix.posSemidef_sum _ (fun h _ => Matrix.posSemidef_vecMulVec_self_star (v h))

/-- Its trace is exactly the sum of squared accepting amplitudes. -/
theorem trace_historyDensity (v : H → I → ℂ) :
    (historyDensity v).trace = (historyMass v : ℂ) := by
  simp [historyDensity, historyMass, Matrix.trace_sum, dotProduct,
    Complex.mul_conj, Complex.ofReal_sum]

/-- Zero trace for the positive history matrix is equivalent to zero mass. -/
theorem historyDensity_eq_zero_iff (v : H → I → ℂ) :
    historyDensity v = 0 ↔ historyMass v = 0 := by
  rw [← (historyDensity_posSemidef v).trace_eq_zero_iff, trace_historyDensity,
    Complex.ofReal_eq_zero]

/-- Positivity prevents cancellation between distinct accepting histories. -/
theorem historyMass_eq_zero_iff (v : H → I → ℂ) :
    historyMass v = 0 ↔ ∀ h i, v h i = 0 := by
  classical
  unfold historyMass
  simp only [Finset.sum_eq_zero_iff_of_nonneg
    (fun h _ => Finset.sum_nonneg (fun i _ => Complex.normSq_nonneg (v h i))),
    Finset.mem_univ, true_implies]
  constructor
  · intro hmass h
    have hsum := (Finset.sum_eq_zero_iff_of_nonneg
      (fun i (_ : i ∈ Finset.univ) => Complex.normSq_nonneg (v h i))).mp (hmass h)
    intro i
    exact Complex.normSq_eq_zero.mp (hsum i (Finset.mem_univ i))
  · intro hzero h
    simp [hzero]

/-- Coordinate form of a pure tensor, in the manuscript's row convention. -/
def rowTensor (v : I → ℂ) (w : J → ℂ) : I × J → ℂ :=
  fun ij => v ij.1 * w ij.2

omit [Fintype J] in
/-- Arbitrary auxiliary factors preserve exact zero of all accepting histories. -/
theorem history_tensor_sum_eq_zero (v : H → I → ℂ) (w : H → J → ℂ)
    (hmass : historyMass v = 0) :
    ∑ h, rowTensor (v h) (w h) = 0 := by
  have hzero := (historyMass_eq_zero_iff v).mp hmass
  ext ij
  simp [rowTensor, hzero]

/-- A Kronecker product acts on a pure tensor by acting on each factor. -/
theorem kronecker_mulVec_rowTensor (A : Matrix I I ℂ) (B : Matrix J J ℂ)
    (v : I → ℂ) (w : J → ℂ) :
    (A ⊗ₖ B) *ᵥ rowTensor v w = rowTensor (A *ᵥ v) (B *ᵥ w) := by
  ext ⟨i, j⟩
  simp [Matrix.mulVec, dotProduct, rowTensor, Fintype.sum_prod_type,
    Finset.sum_mul, Finset.mul_sum, mul_mul_mul_comm]
  rw [Finset.sum_comm]

/-- Matrix form of perfect soundness for a history-expanded doubled operator.
The second-register matrices are unrestricted: approximate auxiliary synthesis
cannot create acceptance when every exact forward history is rejecting. -/
theorem doubled_history_perfect_soundness [DecidableEq J]
    (P : Matrix I I ℂ) (K : H → Matrix I I ℂ) (B : H → Matrix J J ℂ)
    (ψ : I → ℂ) (χ : J → ℂ)
    (hmass : historyMass (fun h => P *ᵥ (K h *ᵥ ψ)) = 0) :
    (P ⊗ₖ (1 : Matrix J J ℂ)) *ᵥ
      ((∑ h, K h ⊗ₖ B h) *ᵥ rowTensor ψ χ) = 0 := by
  rw [Matrix.sum_mulVec, Matrix.mulVec_sum]
  simp_rw [kronecker_mulVec_rowTensor, Matrix.one_mulVec]
  exact history_tensor_sum_eq_zero _ _ hmass

end ExactSoundness

section Vectorization

variable {I H : Type*} [Fintype I] [Fintype H]

/-- Row vectorization: the first index is the first physical register. -/
def rowVec (X : Matrix I I ℂ) : I × I → ℂ := fun ij => X ij.1 ij.2

/-- The exact vectorization convention used by the manuscript. -/
theorem kronecker_mulVec_rowVec (A X B : Matrix I I ℂ) :
    (A ⊗ₖ B) *ᵥ rowVec X = rowVec (A * X * Bᵀ) := by
  change (A ⊗ₖ B) *ᵥ Matrix.vec Xᵀ = Matrix.vec (A * X * Bᵀ)ᵀ
  rw [Matrix.kronecker_mulVec_vec]
  simp [Matrix.transpose_mul, Matrix.mul_assoc]

/-- The channel matrix action associated with a finite Kraus family. -/
def krausChannel (K : H → Matrix I I ℂ) (X : Matrix I I ℂ) : Matrix I I ℂ :=
  ∑ a, K a * X * (K a)ᴴ

/-- Doubling represents the Kraus map exactly, including its conjugation. -/
theorem doubled_channel_vectorization (K : H → Matrix I I ℂ) (X : Matrix I I ℂ) :
    (∑ a, K a ⊗ₖ (K a).map star) *ᵥ rowVec X = rowVec (krausChannel K X) := by
  rw [Matrix.sum_mulVec]
  simp_rw [kronecker_mulVec_rowVec]
  ext ij
  simp [rowVec, krausChannel, Matrix.conjTranspose, Matrix.sum_apply]
  rfl

/-- A Kraus map is complex-linear on matrices, without a positivity assumption. -/
def krausChannelLinear (K : H → Matrix I I ℂ) :
    Matrix I I ℂ →ₗ[ℂ] Matrix I I ℂ where
  toFun := krausChannel K
  map_add' X Y := by
    simp [krausChannel, Matrix.mul_add, Matrix.add_mul, Finset.sum_add_distrib]
  map_smul' z X := by
    simp [krausChannel, Matrix.mul_smul, Matrix.smul_mul, Finset.smul_sum]

/-- Exact reweighted doubled-step identity. In the manuscript R and S are
the preceding square root and the next inverse square root; their analytic
existence is deliberately not hidden in this algebraic statement. -/
theorem reweighted_step_vectorization (K : H → Matrix I I ℂ)
    (X R S : Matrix I I ℂ) (a : ℂ) :
    (∑ h, K h ⊗ₖ (a • (R * (K h)ᴴ * S))ᵀ) *ᵥ rowVec X =
      rowVec (a • (krausChannel K (X * R) * S)) := by
  rw [Matrix.sum_mulVec]
  simp_rw [kronecker_mulVec_rowVec, Matrix.transpose_transpose]
  have halgebra : (∑ h, K h * X * (a • (R * (K h)ᴴ * S))) =
      a • (krausChannel K (X * R) * S) := by
    simp [krausChannel, Matrix.mul_smul, Finset.sum_mul, Finset.smul_sum,
      Matrix.mul_assoc]
  rw [← halgebra]
  ext ij
  simp [rowVec, Matrix.sum_apply]

end Vectorization

section Telescoping

variable {I : Type*} [Fintype I] [DecidableEq I]

/-- Time-ordered application of matrix maps; time t uses step t. -/
def matrixEvolution (Φ : ℕ → Matrix I I ℂ → Matrix I I ℂ)
    (X : Matrix I I ℂ) : ℕ → Matrix I I ℂ
  | 0 => X
  | t + 1 => Φ t (matrixEvolution Φ X t)

/-- Algebraic reweighting of a linear matrix map. -/
def weightedStep (Φ : ℕ → Matrix I I ℂ →ₗ[ℂ] Matrix I I ℂ)
    (R S : ℕ → Matrix I I ℂ) (a : ℂ) (t : ℕ) (X : Matrix I I ℂ) :
    Matrix I I ℂ :=
  a • (Φ t (X * R t) * S (t + 1))

/-- The inverse factors cancel at every intermediate time, leaving only the
final right weight and the product of scalar normalizations. -/
theorem reweighting_telescopes
    (Φ : ℕ → Matrix I I ℂ →ₗ[ℂ] Matrix I I ℂ)
    (R S : ℕ → Matrix I I ℂ) (a : ℂ) (X : Matrix I I ℂ)
    (hinverse : ∀ t, S t * R t = 1) (t : ℕ) :
    matrixEvolution (weightedStep Φ R S a) (X * S 0) t =
      a ^ t • (matrixEvolution (fun n => Φ n) X t * S t) := by
  induction t with
  | zero => simp [matrixEvolution]
  | succ t ih =>
    rw [matrixEvolution, ih]
    simp only [weightedStep, Matrix.smul_mul, Matrix.mul_assoc, hinverse,
      Matrix.mul_one, map_smul, smul_smul, pow_succ', matrixEvolution]

end Telescoping

end RQL


==> anc/formal/RQL/QMAAmplification.lean <==
import RQL.QMAHistory

/-!
# Coherent first-failure selection and amplification

We define the reversible label update algebraically and prove that its zero
label is precisely the passing-projector product. Operator contraction bounds
are supplied explicitly here and derived from an exact unitary rejection block
in QMAGeometry. The generator of a gate word is not formalized.
-/
noncomputable section
namespace RQL

section Labels
variable {E : Type*} [AddCommGroup E] [Module ℂ E]

/-- Controlled transposition of labels 0 and j: the passing component stays
in its label, and the failing component moves between the two labels. -/
def qmaFailureStep (j : ℕ) (P : E →ₗ[ℂ] E) (state : ℕ → E) (label : ℕ) : E :=
  if label = 0 then P (state 0) + (state j - P (state j))
  else if label = j then (state 0 - P (state 0)) + P (state j)
  else state label

/-- Execute test n at its fresh label n+1. -/
def qmaFailureRun (test : ℕ → E →ₗ[ℂ] E) (x : E) : ℕ → ℕ → E
  | 0 => fun label => if label = 0 then x else 0
  | n+1 => qmaFailureStep (n+1) (test n) (qmaFailureRun test x n)

/-- No future label has any amplitude before its test. -/
theorem qma_failure_future_zero (test : ℕ → E →ₗ[ℂ] E) (x : E) (n : ℕ) :
    ∀ label, n < label → qmaFailureRun test x n label = 0 := by
  induction n with
  | zero => intro label h; simp [qmaFailureRun, Nat.ne_of_gt h]
  | succ n ih =>
    intro label h
    have h0 : label ≠ 0 := by omega
    have hn : label ≠ n+1 := by omega
    simp [qmaFailureRun, qmaFailureStep, h0, hn, ih label (by omega)]

/-- The final zero label is exactly the product of passing tests. -/
theorem qma_failure_selects_product (test : ℕ → E →ₗ[ℂ] E) (x : E) (n : ℕ) :
    qmaFailureRun test x n 0 = qmaEvolution test x n := by
  induction n with
  | zero => simp [qmaFailureRun, qmaEvolution]
  | succ n ih =>
    have hf := qma_failure_future_zero test x n (n+1) (by omega)
    simp [qmaFailureRun, qmaFailureStep, hf, ih, qmaEvolution]

/-- The update is reversible whenever the passing map is a projector.
No irreversible OR of failure flags is used. -/
theorem qma_failure_step_involution (j : ℕ) (hj : j ≠ 0)
    (P : E →ₗ[ℂ] E) (hP : ∀ x, P (P x) = P x) (state : ℕ → E) :
    qmaFailureStep j P (qmaFailureStep j P state) = state := by
  funext label
  by_cases h0 : label = 0
  · subst label
    simp [qmaFailureStep, hj, map_add, map_sub, hP]
  · by_cases he : label = j
    · subst label
      simp [qmaFailureStep, hj, map_add, map_sub, hP]
    · simp [qmaFailureStep, h0, he]

/-- A common accepting vector survives every coherent test exactly. -/
theorem qma_perfect_completeness_labels (test : ℕ → E →ₗ[ℂ] E) (x : E)
    (h : ∀ n, test n x = x) (n : ℕ) :
    qmaFailureRun test x n 0 = x := by
  rw [qma_failure_selects_product]
  induction n with
  | zero => rfl
  | succ n ih => simp [qmaEvolution, ih, h]
/-- Acceptance and initialized-workspace tests alternate in that order. -/
def qmaAlternatingTests (P Q : E →ₗ[ℂ] E) (n : ℕ) : E →ₗ[ℂ] E :=
  if n % 2 = 0 then Q else P

/-- Compressed evolution stays in the initialized-workspace subspace. -/
theorem qma_pqp_invariant (P Q : E →ₗ[ℂ] E)
    (hP : ∀ x, P (P x) = P x) (x : E) (hx : P x = x) (k : ℕ) :
    P (qmaEvolution (fun _ => P.comp (Q.comp P)) x k) =
      qmaEvolution (fun _ => P.comp (Q.comp P)) x k := by
  cases k with
  | zero => exact hx
  | succ k => simp [qmaEvolution, hP]

/-- Each actual pair of tests has the compressed action PQP on its input. -/
theorem qma_alternating_product (P Q : E →ₗ[ℂ] E)
    (hP : ∀ x, P (P x) = P x) (x : E) (hx : P x = x) (k : ℕ) :
    qmaEvolution (qmaAlternatingTests P Q) x (2*k) =
      qmaEvolution (fun _ => P.comp (Q.comp P)) x k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    have htime : 2*(k+1) = 2*k+1+1 := by omega
    rw [htime, qmaEvolution, qmaEvolution]
    have heven : (2*k) % 2 = 0 := by omega
    have hodd : (2*k+1) % 2 = 1 := by omega
    simp only [qmaAlternatingTests, heven, hodd]
    norm_num
    rw [ih, qmaEvolution]
    simp [qma_pqp_invariant P Q hP x hx k]

/-- The coherent register selects the claimed alternating-projector power. -/
theorem qma_failure_selects_pqp (P Q : E →ₗ[ℂ] E)
    (hP : ∀ x, P (P x) = P x) (x : E) (hx : P x = x) (k : ℕ) :
    qmaFailureRun (qmaAlternatingTests P Q) x (2*k) 0 =
      qmaEvolution (fun _ => P.comp (Q.comp P)) x k := by
  rw [qma_failure_selects_product]
  exact qma_alternating_product P Q hP x hx k

end Labels

section Norms
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]

/-- Repeated application of a contraction gives geometric decay of amplitude. -/
theorem qma_contraction_power (A : E →ₗ[ℂ] E) (r : ℝ) (hr : 0 ≤ r)
    (hA : ∀ x, ‖A x‖ ≤ r * ‖x‖) (x : E) (k : ℕ) :
    ‖qmaEvolution (fun _ => A) x k‖ ≤ r^k * ‖x‖ := by
  induction k with
  | zero => simp [qmaEvolution]
  | succ k ih =>
    calc
      _ ≤ r * ‖qmaEvolution (fun _ => A) x k‖ := hA _
      _ ≤ r * (r^k * ‖x‖) := mul_le_mul_of_nonneg_left ih hr
      _ = _ := by rw [pow_succ]; ring

/-- Squaring gives the manuscript's (1-gamma)^(2k) soundness bound. -/
theorem qma_amplified_probability (A : E →ₗ[ℂ] E) (gamma : ℝ)
    (hg : gamma ≤ 1) (hA : ∀ x, ‖A x‖ ≤ (1-gamma)*‖x‖)
    (x : E) (hx : ‖x‖ = 1) (k : ℕ) :
    ‖qmaEvolution (fun _ => A) x k‖^2 ≤ (1-gamma)^(2*k) := by
  have hb := qma_contraction_power A (1-gamma) (by linarith) hA x k
  rw [hx, mul_one] at hb
  have hs := mul_self_le_mul_self (norm_nonneg _) hb
  simpa [← pow_two, ← pow_mul, Nat.mul_comm] using hs

/-- Exponentially small soundness from inverse-gap many repetitions. -/
theorem qma_amplification_exponential (gamma : ℝ) (_hg0 : 0 ≤ gamma)
    (hg1 : gamma ≤ 1) (k : ℕ) :
    (1-gamma)^(2*k) ≤ Real.exp (-2*(k:ℝ)*gamma) := by
  have hb : 1-gamma ≤ Real.exp (-gamma) := by
    have h := Real.add_one_le_exp (-gamma)
    linarith
  calc
    _ ≤ (Real.exp (-gamma))^(2*k) := pow_le_pow_left₀ (by linarith) hb _
    _ = _ := by rw [← Real.exp_nat_mul]; congr 1; push_cast; ring
/-- The actual first-failure construction has exponentially decreasing
soundness under the compressed accepting-operator bound. -/
theorem qma_coherent_amplified_soundness (P Q : E →ₗ[ℂ] E)
    (hP : ∀ x, P (P x) = P x) (x : E) (hx : P x = x) (hnorm : ‖x‖ = 1)
    (gamma : ℝ) (hg0 : 0 ≤ gamma) (hg1 : gamma ≤ 1)
    (hA : ∀ y, ‖P (Q (P y))‖ ≤ (1-gamma)*‖y‖) (k : ℕ) :
    ‖qmaFailureRun (qmaAlternatingTests P Q) x (2*k) 0‖^2 ≤
      Real.exp (-2*(k:ℝ)*gamma) := by
  rw [qma_failure_selects_pqp P Q hP x hx k]
  exact (qma_amplified_probability (P.comp (Q.comp P)) gamma hg1 hA x hnorm k).trans
    (qma_amplification_exponential gamma hg0 hg1 k)

/-- Inverse-gap many pairs suffice for soundness below one third. -/
theorem qma_amplification_constant (gamma : ℝ) (k : ℕ)
    (hk : 1 ≤ (k:ℝ)*gamma) :
    Real.exp (-2*(k:ℝ)*gamma) < (1:ℝ)/3 := by
  have hexp : (3:ℝ) < Real.exp 2 := by
    have h := Real.add_one_lt_exp (show (2:ℝ) ≠ 0 by norm_num)
    linarith
  have hsmall : Real.exp (-2) < (1:ℝ)/3 := by
    rw [Real.exp_neg, inv_eq_one_div]
    exact one_div_lt_one_div_of_lt (by norm_num) hexp
  exact (Real.exp_le_exp.mpr (by nlinarith : -2*(k:ℝ)*gamma ≤ -2)).trans_lt hsmall

/-- The explicit ceiling used by the verifier satisfies the inverse-gap bound. -/
theorem qma_repetition_count (gamma : ℝ) (hg : 0 < gamma) :
    1 ≤ (Nat.ceil (1/gamma) : ℝ)*gamma := by
  exact (div_le_iff₀ hg).mp (Nat.le_ceil (1/gamma))

/-- Constant soundness of the coherent verifier with the stated repetition count. -/
theorem qma_coherent_constant_soundness (P Q : E →ₗ[ℂ] E)
    (hP : ∀ x, P (P x) = P x) (x : E) (hx : P x = x) (hnorm : ‖x‖ = 1)
    (gamma : ℝ) (hg0 : 0 < gamma) (hg1 : gamma ≤ 1)
    (hA : ∀ y, ‖P (Q (P y))‖ ≤ (1-gamma)*‖y‖) :
    ‖qmaFailureRun (qmaAlternatingTests P Q) x (2*Nat.ceil (1/gamma)) 0‖^2 <
      (1:ℝ)/3 := by
  exact (qma_coherent_amplified_soundness P Q hP x hx hnorm gamma
    (le_of_lt hg0) hg1 hA (Nat.ceil (1/gamma))).trans_lt
    (qma_amplification_constant gamma _ (qma_repetition_count gamma hg0))

end Norms
end RQL


==> anc/formal/RQL/QMAGap.lean <==
import RQL.QMAHistory

/-!
# Euclidean bounds for backward-history constraints

We use actual L2 norms on the direct sum of the witness and all history blocks.
The interval bound on doubled channel products is an explicit analytic input.
-/
noncomputable section
namespace RQL
open scoped BigOperators

variable {V E : Type*} [NormedAddCommGroup V] [NormedSpace ℂ V]
  [NormedAddCommGroup E] [NormedSpace ℂ E]

/-- The manuscript's direct-sum certificate with its Euclidean block norm. -/
def qmaCertificate (T : ℕ) (v : V) (z : ℕ → E) :
    WithLp 2 (V × PiLp 2 (fun _ : Fin (T+1) => E)) :=
  WithLp.toLp 2 (v, WithLp.toLp 2 (fun i : Fin (T+1) => z i))

omit [NormedSpace ℂ V] [NormedSpace ℂ E] in
/-- The norm is exactly the sum of squared block norms, not the default
maximum norm on a product or on a function space. -/
theorem qma_certificate_norm_sq (T : ℕ) (v : V) (z : ℕ → E) :
    ‖qmaCertificate T v z‖ ^ 2 =
      ‖v‖ ^ 2 + ∑ t ∈ Finset.range (T+1), ‖z t‖ ^ 2 := by
  simp [qmaCertificate, WithLp.prod_norm_sq_eq_of_L2,
    PiLp.norm_sq_eq_of_L2]
  exact Fin.sum_univ_eq_sum_range (fun t => ‖z t‖ ^ 2) (T+1)

omit [NormedSpace ℂ V] [NormedSpace ℂ E] in
/-- Comparing an arbitrary certificate with an honest history is a true
Euclidean triangle inequality. -/
theorem qma_certificate_triangle (T : ℕ) (v : V) (z h : ℕ → E) :
    ‖qmaCertificate T v z‖ ≤ ‖qmaCertificate T v h‖ +
      ‖qmaCertificate T (0 : V) (fun t => z t - h t)‖ := by
  have heq : qmaCertificate T v z = qmaCertificate T v h +
      qmaCertificate T (0 : V) (fun t => z t - h t) := by
    apply WithLp.ofLp_injective 2
    apply Prod.ext
    · simp [qmaCertificate]
    · apply WithLp.ofLp_injective 2
      funext i
      simp [qmaCertificate]
  rw [heq]
  exact norm_add_le _ _

omit [NormedSpace ℂ V] [NormedSpace ℂ E] in
/-- The honest history has at most sqrt(1+D(T+1)) times the witness norm. -/
theorem qma_honest_norm_bound (T : ℕ) (v : V) (h : ℕ → E) (D : ℝ)
    (hD : 0 ≤ D) (hh : ∀ t ≤ T, ‖h t‖ ^ 2 ≤ D * ‖v‖ ^ 2) :
    ‖qmaCertificate T v h‖ ≤ Real.sqrt (1+D*(T+1)) * ‖v‖ := by
  have hb : (∑ t ∈ Finset.range (T+1), ‖h t‖ ^ 2) ≤
      (T+1 : ℝ) * (D * ‖v‖ ^ 2) := by
    calc
      _ ≤ ∑ _t ∈ Finset.range (T+1), D * ‖v‖ ^ 2 :=
        Finset.sum_le_sum fun t ht => hh t (Nat.le_of_lt_succ (Finset.mem_range.mp ht))
      _ = _ := by simp
  have hs := Real.sq_sqrt (show 0 ≤ 1+D*(T+1) by positivity)
  have hn := qma_certificate_norm_sq T v h
  have hp : 0 ≤ Real.sqrt (1+D*(T+1)) * ‖v‖ := by positivity
  nlinarith [sq_nonneg (‖qmaCertificate T v h‖ + Real.sqrt (1+D*(T+1))*‖v‖)]

omit [NormedSpace ℂ E] in
/-- A complete residual sum controls every prefix. -/
theorem qma_prefix_residual_sq (T t : ℕ) (ht : t ≤ T) (e : ℕ → E) :
    (∑ i ∈ Finset.range (t+1), ‖e i‖) ^ 2 ≤
      (T+1 : ℝ) * ∑ i ∈ Finset.range (T+1), ‖e i‖ ^ 2 := by
  have hs : (∑ i ∈ Finset.range (t+1), ‖e i‖ ^ 2) ≤
      ∑ i ∈ Finset.range (T+1), ‖e i‖ ^ 2 := by
    exact Finset.sum_le_sum_of_subset_of_nonneg
      (Finset.range_mono (by omega)) (fun _ _ _ => sq_nonneg _)
  exact (qma_sum_norm_sq_le t e).trans
    (mul_le_mul (by exact_mod_cast Nat.succ_le_succ ht) hs
      (Finset.sum_nonneg fun _ _ => sq_nonneg _) (by positivity))

/-- The squared error at every time is at most D(T+1) times the squared
Euclidean residual norm. No factor grows exponentially in T. -/
theorem qma_history_error_sq (T : ℕ) (M : ℕ → E →ₗ[ℂ] E) (e w : ℕ → E)
    (h0 : w 0 = e 0) (hs : ∀ t, w (t+1) = M t (w t) + e (t+1))
    (D : ℝ) (hD : 0 ≤ D)
    (hprod : ∀ t ≤ T, ∀ i ≤ t, ∀ x,
      ‖qmaPropagate M i (t-i) x‖ ≤ Real.sqrt D * ‖x‖) :
    ∀ t ≤ T, ‖w t‖ ^ 2 ≤
      D * (T+1) * ∑ i ∈ Finset.range (T+1), ‖e i‖ ^ 2 := by
  intro t ht
  have hb := qma_history_error_bound M e w h0 hs t (Real.sqrt D) (hprod t ht)
  have hc := qma_prefix_residual_sq T t ht e
  have hp := mul_le_mul_of_nonneg_left hc hD
  have hsum : 0 ≤ ∑ i ∈ Finset.range (t+1), ‖e i‖ :=
    Finset.sum_nonneg fun _ _ => norm_nonneg _
  have hsqrt := Real.sq_sqrt hD
  have hsq := mul_self_le_mul_self (norm_nonneg (w t)) hb
  nlinarith

omit [NormedSpace ℂ V] [NormedSpace ℂ E] in
/-- Combining all times costs one further factor T+1 in squared norm. -/
theorem qma_history_total_error_sq (T : ℕ) (w : ℕ → E) (D e2 : ℝ)
    (hw : ∀ t ≤ T, ‖w t‖ ^ 2 ≤ D*(T+1)*e2) :
    ‖qmaCertificate T (0 : V) w‖ ^ 2 ≤ D*(T+1)^2*e2 := by
  rw [qma_certificate_norm_sq]
  simp only [norm_zero, zero_pow (by decide : 2 ≠ 0), zero_add]
  calc
    _ ≤ ∑ _t ∈ Finset.range (T+1), D*(T+1)*e2 :=
      Finset.sum_le_sum fun t ht => hw t (Nat.le_of_lt_succ (Finset.mem_range.mp ht))
    _ = _ := by simp; ring

/-- The actual initial and propagation residuals of a purported history. -/
def qmaErrors (J : V →ₗ[ℂ] E) (M : ℕ → E →ₗ[ℂ] E)
    (v : V) (z : ℕ → E) : ℕ → E
  | 0 => z 0 - J v
  | t+1 => z (t+1) - M t (z t)

/-- Two-term Cauchy--Schwarz with a squared bound on the second term. -/
theorem qma_boundary_cauchy (f a r e2 : ℝ) (hf : 0 ≤ f) (ha : 0 ≤ a)
    (hr : 0 ≤ r) (he : 0 ≤ e2) (ha2 : a^2 ≤ r*e2) :
    f+a ≤ Real.sqrt (1+r) * Real.sqrt (f^2+e2) := by
  have hp : (f*a)^2 ≤ (r*f^2)*e2 := by
    nlinarith [mul_le_mul_of_nonneg_left ha2 (sq_nonneg f)]
  have hc := two_mul_le_add_of_sq_le_mul (show 0 ≤ r*f^2 by positivity) he hp
  have hs1 := Real.sq_sqrt (show 0 ≤ 1+r by positivity)
  have hs2 := Real.sq_sqrt (show 0 ≤ f^2+e2 by positivity)
  have hsq : (f+a)^2 ≤ (Real.sqrt (1+r)*Real.sqrt (f^2+e2))^2 := by
    rw [mul_pow, hs1, hs2]
    nlinarith
  exact (sq_le_sq₀ (by positivity) (by positivity)).mp hsq

/-- The full history inverse estimate, obtained from the constructed residuals.
The three analytic inputs are interval stability, the honest-profile bound,
and the boundary map's norm and rejection lower bound. -/
theorem qma_history_inverse_bound (T : ℕ) (J : V →ₗ[ℂ] E)
    (M : ℕ → E →ₗ[ℂ] E) (C : E →ₗ[ℂ] V)
    (D d delta : ℝ) (hD : 0 ≤ D) (hd : 0 ≤ d) (hdelta : 0 < delta)
    (hprod : ∀ t ≤ T, ∀ i ≤ t, ∀ x,
      ‖qmaPropagate M i (t-i) x‖ ≤ Real.sqrt D * ‖x‖)
    (hh : ∀ v t, t ≤ T → ‖qmaEvolution M (J v) t‖^2 ≤ D*‖v‖^2)
    (hC : ∀ x, ‖C x‖ ≤ Real.sqrt d * ‖x‖)
    (hgap : ∀ v, delta*‖v‖ ≤ ‖C (qmaEvolution M (J v) T)‖)
    (v : V) (z : ℕ → E) :
    ‖qmaCertificate T v z‖ ≤
      (Real.sqrt (1+D*(T+1))*Real.sqrt (1+d*D*(T+1))/delta +
        Real.sqrt D*(T+1)) *
      Real.sqrt (‖C (z T)‖^2 + ∑ i ∈ Finset.range (T+1), ‖qmaErrors J M v z i‖^2) := by
  let h := qmaEvolution M (J v)
  let w := fun t => z t - h t
  let e := qmaErrors J M v z
  let e2 := ∑ i ∈ Finset.range (T+1), ‖e i‖^2
  let eta := Real.sqrt (‖C (z T)‖^2 + e2)
  have he2 : 0 ≤ e2 := Finset.sum_nonneg fun _ _ => sq_nonneg _
  have hrec : ∀ t, w (t+1) = M t (w t) + e (t+1) :=
    qma_error_recurrence J M v z
  have hw := qma_history_error_sq T M e w rfl hrec D hD hprod
  have hwT := hw T le_rfl
  have hc := hC (w T)
  have hc2 : ‖C (w T)‖^2 ≤ d*D*(T+1)*e2 := by
    have h1 := mul_self_le_mul_self (norm_nonneg _) hc
    have h2 := mul_le_mul_of_nonneg_left hwT hd
    have hsd := Real.sq_sqrt hd
    nlinarith
  have hb := qma_boundary_cauchy ‖C (z T)‖ ‖C (w T)‖ (d*D*(T+1)) e2
    (norm_nonneg _) (norm_nonneg _) (by positivity) he2 hc2
  have hboundary : delta*‖v‖ ≤ ‖C (z T)‖ + ‖C (w T)‖ := by
    have heq : C (h T) = C (z T) - C (w T) := by simp [w, map_sub]
    calc
      _ ≤ ‖C (h T)‖ := hgap v
      _ = ‖C (z T) - C (w T)‖ := congrArg norm heq
      _ ≤ _ := norm_sub_le _ _
  have hv : ‖v‖ ≤ Real.sqrt (1+d*D*(T+1))*eta/delta := by
    apply (le_div_iff₀ hdelta).mpr
    nlinarith [hboundary.trans hb]
  have hwtotal := qma_history_total_error_sq (V := V) T w D e2 hw
  have heroot : e2 ≤ eta^2 := by
    dsimp [eta]
    rw [Real.sq_sqrt (by positivity)]
    exact le_add_of_nonneg_left (sq_nonneg _)
  have hwbound : ‖qmaCertificate T (0 : V) w‖ ≤ Real.sqrt D*(T+1)*eta := by
    apply (sq_le_sq₀ (norm_nonneg _) (by dsimp [eta]; positivity)).mp
    have hmul := mul_le_mul_of_nonneg_left heroot
      (show 0 ≤ D*(T+1)^2 by positivity)
    have hsd := Real.sq_sqrt hD
    simpa only [mul_pow, hsd] using hwtotal.trans hmul
  have hhonest := qma_honest_norm_bound T v h D hD (hh v)
  have htri := qma_certificate_triangle T v z h
  calc
    _ ≤ Real.sqrt (1+D*(T+1))*‖v‖ + Real.sqrt D*(T+1)*eta :=
      htri.trans (add_le_add hhonest hwbound)
    _ ≤ Real.sqrt (1+D*(T+1))*(Real.sqrt (1+d*D*(T+1))*eta/delta) +
        Real.sqrt D*(T+1)*eta := by gcongr
    _ = _ := by dsimp [eta, e2, e]; ring

/-- Simplification of the inverse estimate to the manuscript's constant. -/
theorem qma_gap_constant (D d q delta : ℝ) (hD : 1 ≤ D) (hd : 1 ≤ d)
    (hq : 1 ≤ q) (hdelta : 0 < delta) (hdelta1 : delta ≤ 1) :
    Real.sqrt (1+D*q)*Real.sqrt (1+d*D*q)/delta + Real.sqrt D*q ≤
      3*D*Real.sqrt d*q/delta := by
  have hD0 : 0 ≤ D := by linarith
  have hd0 : 0 ≤ d := by linarith
  have hq0 : 0 ≤ q := by linarith
  have hDq : 1 ≤ D*q := by nlinarith
  have hdDq : 1 ≤ d*D*q := by nlinarith [mul_nonneg (sub_nonneg.mpr hd) hD0]
  have hroot : Real.sqrt (1+D*q)*Real.sqrt (1+d*D*q) ≤ 2*D*Real.sqrt d*q := by
    apply (sq_le_sq₀ (by positivity) (by positivity)).mp
    rw [mul_pow, Real.sq_sqrt (by positivity), Real.sq_sqrt (by positivity)]
    have hm := mul_le_mul (show 1+D*q ≤ 2*D*q by linarith)
      (show 1+d*D*q ≤ 2*d*D*q by linarith) (by positivity : 0 ≤ 1+d*D*q)
      (by positivity : 0 ≤ 2*D*q)
    nlinarith [Real.sq_sqrt hd0]
  have hsD : Real.sqrt D ≤ D := (Real.sqrt_le_left hD0).mpr (by nlinarith)
  have hsd : 1 ≤ Real.sqrt d := (Real.le_sqrt (by norm_num) hd0).mpr (by simpa using hd)
  have hsmall : Real.sqrt D*q ≤ D*Real.sqrt d*q/delta := by
    apply (le_div_iff₀ hdelta).mpr
    calc
      _ ≤ D*q*1 := mul_le_mul (mul_le_mul_of_nonneg_right hsD hq0) hdelta1
        (le_of_lt hdelta) (by positivity)
      _ ≤ D*Real.sqrt d*q := by nlinarith
  calc
    _ ≤ (2*D*Real.sqrt d*q)/delta + (D*Real.sqrt d*q)/delta :=
      add_le_add (div_le_div_of_nonneg_right hroot (le_of_lt hdelta)) hsmall
    _ = _ := by ring
/-- The manuscript's explicit inverse-polynomial history gap, in norm form.
The right side is the norm of all initial, propagation, and boundary residuals. -/
theorem qma_history_gap (T : ℕ) (J : V →ₗ[ℂ] E)
    (M : ℕ → E →ₗ[ℂ] E) (C : E →ₗ[ℂ] V)
    (D d delta : ℝ) (hD : 1 ≤ D) (hd : 1 ≤ d)
    (hdelta : 0 < delta) (hdelta1 : delta ≤ 1)
    (hprod : ∀ t ≤ T, ∀ i ≤ t, ∀ x,
      ‖qmaPropagate M i (t-i) x‖ ≤ Real.sqrt D * ‖x‖)
    (hh : ∀ v t, t ≤ T → ‖qmaEvolution M (J v) t‖^2 ≤ D*‖v‖^2)
    (hC : ∀ x, ‖C x‖ ≤ Real.sqrt d * ‖x‖)
    (hgap : ∀ v, delta*‖v‖ ≤ ‖C (qmaEvolution M (J v) T)‖)
    (v : V) (z : ℕ → E) :
    delta/(3*D*Real.sqrt d*(T+1)) * ‖qmaCertificate T v z‖ ≤
      Real.sqrt (‖C (z T)‖^2 + ∑ i ∈ Finset.range (T+1), ‖qmaErrors J M v z i‖^2) := by
  have hb := qma_history_inverse_bound T J M C D d delta
    (by linarith) (by linarith) hdelta hprod hh hC hgap v z
  have hc := qma_gap_constant D d (T+1) delta hD hd (by have ht : (0 : ℝ) ≤ T := Nat.cast_nonneg T; linarith) hdelta hdelta1
  let eta := Real.sqrt (‖C (z T)‖^2 +
    ∑ i ∈ Finset.range (T+1), ‖qmaErrors J M v z i‖^2)
  have hb' : ‖qmaCertificate T v z‖ ≤ (3*D*Real.sqrt d*(T+1))*eta/delta := by
    calc
      _ ≤ (3*D*Real.sqrt d*(T+1)/delta)*eta :=
        hb.trans (mul_le_mul_of_nonneg_right hc (Real.sqrt_nonneg _))
      _ = _ := by ring
  have hmul := (le_div_iff₀ hdelta).mp hb'
  have hden : 0 < 3*D*Real.sqrt d*(T+1) := by positivity
  rw [div_mul_eq_mul_div]
  exact (div_le_iff₀ hden).mpr (by nlinarith)

/-- Normalized certificates and a matrix block divided by N retain the
squared gap mu^2/N^2. -/
theorem qma_residual_probability_gap (mu eta N : ℝ)
    (hmu : 0 ≤ mu) (hgap : mu ≤ eta) (hN : 0 < N) :
    mu^2/N^2 ≤ eta^2/N^2 := by
  exact div_le_div_of_nonneg_right (by nlinarith) (by positivity)

end RQL


==> anc/formal/RQL/QMAGates.lean <==
import RQL.Doubling

/-!
# Exact coefficient and phase identities for the witness verifier

These are exact matrix identities. Circuit enumeration, a chosen gate library,
and its polynomial-time/logspace generator remain outside these statements.
-/
noncomputable section
namespace RQL
open scoped BigOperators Kronecker
open Matrix
variable {I : Type*} [Fintype I] [DecidableEq I]

omit [DecidableEq I] in
/-- Backward observable vectorization in the row convention. -/
theorem qma_backward_vectorization (U B : Matrix I I ℂ) :
    (Uᴴ ⊗ₖ Uᵀ) *ᵥ rowVec B = rowVec (Uᴴ * B * U) := by
  simpa using kronecker_mulVec_rowVec Uᴴ B Uᵀ

omit [Fintype I] [DecidableEq I] in
/-- A doubled coefficient is extracted by forward and inverse calls, with
classical input/output indices exchanged instead of transposing a gate. -/
theorem qma_paired_coefficient (U : Matrix I I ℂ) (a b c d : I) :
    (Uᴴ ⊗ₖ Uᵀ) (a,b) (c,d) = (Uᴴ ⊗ₖ U) (a,d) (c,b) := by
  rfl

omit [Fintype I] [DecidableEq I] in
/-- The paired coefficient acquires exactly the inverse's scalar phase. -/
theorem qma_projective_coefficient (U : Matrix I I ℂ) (phase : ℂ) (a b c d : I) :
    ((phase • Uᴴ) ⊗ₖ U) (a,d) (c,b) =
      phase * (star (U c a) * U d b) := by
  simp [kroneckerMap_apply, mul_assoc]

/-- Once swaps route the forward gate onto the inverse's register, the
inactive operation is a scalar identity on the entire scratch space. -/
theorem qma_inactive_pair (U : Matrix I I ℂ) (phase : ℂ)
    (hU : U * Uᴴ = 1) :
    (U ⊗ₖ (1 : Matrix I I ℂ)) * ((phase • Uᴴ) ⊗ₖ (1 : Matrix I I ℂ)) =
      phase • (1 : Matrix (I × I) (I × I) ℂ) := by
  rw [← mul_kronecker_mul, Matrix.mul_smul, hU]
  simp [smul_kronecker]

/-- The exact swap permutation on two registers. -/
def qmaSwap : Matrix (I × I) (I × I) ℂ :=
  (1 : Matrix (I × I) (I × I) ℂ).submatrix (Equiv.prodComm I I) (Equiv.refl _)

/-- Conditional routing uses genuine swaps: conjugating I tensor U moves U
onto the first register, on every scratch input. -/
theorem qma_swap_route (U : Matrix I I ℂ) :
    qmaSwap * ((1 : Matrix I I ℂ) ⊗ₖ U) * qmaSwap =
      U ⊗ₖ (1 : Matrix I I ℂ) := by
  unfold qmaSwap
  rw [Matrix.one_submatrix_mul _ (Equiv.refl _), Matrix.mul_submatrix_one]
  ext ⟨a,b⟩ ⟨c,d⟩
  simp [Matrix.submatrix, kroneckerMap_apply, mul_comm, Prod.swap]

/-- Full inactive routed circuit with a projective inverse. -/
theorem qma_routed_inactive_pair (U : Matrix I I ℂ) (phase : ℂ)
    (hU : U * Uᴴ = 1) :
    qmaSwap * ((1 : Matrix I I ℂ) ⊗ₖ U) * qmaSwap *
      ((phase • Uᴴ) ⊗ₖ (1 : Matrix I I ℂ)) =
        phase • (1 : Matrix (I × I) (I × I) ℂ) := by
  rw [qma_swap_route]
  exact qma_inactive_pair U phase hU

/-- A common scalar is not a branch-dependent relative phase. -/
theorem qma_selector_common_phase {A : Type*} [AddCommMonoid A] [Module ℂ A]
    (active inactive : A) (phase : ℂ) (selected : Bool) :
    (if selected then phase • active else phase • inactive) =
      phase • (if selected then active else inactive) := by
  cases selected <;> rfl

/-- All matrix addresses receive the same product of projective phases. -/
theorem qma_common_phase_product {A : Type*} [Monoid A] [MulAction ℂ A]
    [SMulCommClass ℂ A A] [IsScalarTower ℂ A A]
    (pairs : List (ℂ × A)) :
    (pairs.map (fun p => p.1 • p.2)).prod =
      (pairs.map Prod.fst).prod • (pairs.map Prod.snd).prod := by
  induction pairs with
  | nil => simp
  | cons p pairs ih => simp [ih, smul_mul_smul_comm]

omit [DecidableEq I] in
/-- Identity padding cannot introduce an extra kernel. -/
theorem qma_identity_padding_kernel {J : Type*} (A : Matrix I I ℂ)
    (v : I → ℂ) (w : J → ℂ) :
    (A *ᵥ v = 0 ∧ w = 0) ↔ (A *ᵥ v, w) = 0 := by
  simp

omit [DecidableEq I] in
/-- Uniform address preparation/selection divides each matrix coefficient
by N; a common scalar phase factors out of the resulting action. -/
theorem qma_uniform_address_action (A : Matrix I I ℂ) (v : I → ℂ)
    (phase scale : ℂ) :
    (fun i => ∑ j, scale * (phase * A i j) * scale * v j) =
      (phase * scale ^ 2) • (A *ᵥ v) := by
  ext i
  simp only [Pi.smul_apply, smul_eq_mul, Matrix.mulVec, dotProduct, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro j _
  ring

/-- Probability is unchanged by a scalar of unit norm. -/
theorem qma_global_phase_probability {E : Type*} [NormedAddCommGroup E]
    [NormedSpace ℂ E] (phase : ℂ) (v : E) (hphase : ‖phase‖ = 1) :
    ‖phase • v‖ ^ 2 = ‖v‖ ^ 2 := by
  simp [norm_smul, hphase]
/-- The acceptance compression is exactly I minus the squared rejection
block (with I represented by P on initialized workspace). -/
theorem qma_acceptance_compression (P V : Matrix I I ℂ)
    (hP : P*P = P) (hstar : Pᴴ = P) (hV : Vᴴ*V = 1) :
    P*(Vᴴ*(1-P)*V)*P = P - (P*V*P)ᴴ*(P*V*P) := by
  have hb : (P*V*P)ᴴ*(P*V*P) = P*Vᴴ*P*V*P := by
    simp only [Matrix.conjTranspose_mul, hstar]
    calc
      _ = P*Vᴴ*(P*P)*V*P := by noncomm_ring
      _ = _ := by rw [hP]
  rw [hb]
  calc
    _ = P*(Vᴴ*V)*P - P*Vᴴ*P*V*P := by noncomm_ring
    _ = _ := by rw [hV]; simp [hP]

/-- The witness-boundary map contracts the two observable indices against
the embedded witness index. It is linear on arbitrary certificates. -/
def qmaBoundary {J : Type*} [Fintype J] (embed : J → I)
    (z : (I × I) × J → ℂ) : J → ℂ :=
  fun i => ∑ j, z ((embed i, embed j), j)

omit [Fintype I] [DecidableEq I] in
/-- On a tensor history block, the boundary map applies the compressed
observable to the original witness, exactly as required by F. -/
theorem qma_boundary_action {J : Type*} [Fintype J] (embed : J → I)
    (B : Matrix I I ℂ) (v : J → ℂ) :
    qmaBoundary embed (rowTensor (rowVec B) v) = (B.submatrix embed embed) *ᵥ v := by
  rfl

end RQL


==> anc/formal/RQL/QMAGeometry.lean <==
import RQL.QMAAmplification

/-!
# Geometry of the perfectly complete verifier

This module derives the compressed accepting-operator bound from an actual
unitary test and a lower bound on its rejection block. It also checks that
the coherent two-label failure update preserves norm. The gate compiler and
the derivation of the rejection-block gap from source channels are separate.
-/

noncomputable section
namespace RQL
open scoped InnerProductSpace

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℂ E]

/-- A projection is orthogonal when it is idempotent and Hermitian. -/
def qmaIsOrthogonalProjection (P : E →ₗ[ℂ] E) : Prop :=
  (∀ x, P (P x) = P x) ∧
  (∀ x y, ⟪P x, y⟫_ℂ = ⟪x, P y⟫_ℂ)

/-- The passing and failing subspaces are orthogonal, also for distinct inputs. -/
theorem qma_projection_orthogonal (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (x y : E) :
    ⟪P x, y - P y⟫_ℂ = 0 := by
  rw [hP.2, map_sub, hP.1, sub_self, inner_zero_right]

/-- Orthogonal decomposition gives the exact passing/failing probability sum. -/
theorem qma_projection_norm_split (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (x : E) :
    ‖P x‖^2 + ‖x - P x‖^2 = ‖x‖^2 := by
  have h := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero
    (P x) (x - P x) (qma_projection_orthogonal P hP x x)
  have hadd : P x + (x - P x) = x := by abel
  rw [hadd] at h
  nlinarith only [h]

/-- Orthogonal projections do not increase vector length. -/
theorem qma_projection_contracts (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (x : E) : ‖P x‖ ≤ ‖x‖ := by
  have h := qma_projection_norm_split P hP x
  nlinarith [sq_nonneg ‖x - P x‖, norm_nonneg (P x), norm_nonneg x]

/-- The complementary outcome is itself an orthogonal projection. -/
theorem qma_complement_projection (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) :
    qmaIsOrthogonalProjection (LinearMap.id - P) := by
  constructor
  · intro x
    simp only [LinearMap.sub_apply, LinearMap.id_apply, map_sub, hP.1, sub_self,
      sub_zero]
  · intro x y
    simp only [LinearMap.sub_apply, LinearMap.id_apply, inner_sub_left,
      inner_sub_right, hP.2]

/-- Conjugation by the actual unitary verifier, represented as an isometry equivalence. -/
def qmaPullback (P : E →ₗ[ℂ] E) (U : E ≃ₗᵢ[ℂ] E) : E →ₗ[ℂ] E :=
  U.symm.toLinearEquiv.toLinearMap.comp (P.comp U.toLinearEquiv.toLinearMap)

theorem qma_pullback_apply (P : E →ₗ[ℂ] E) (U : E ≃ₗᵢ[ℂ] E) (x : E) :
    qmaPullback P U x = U.symm (P (U x)) := rfl

/-- The output projection becomes an orthogonal input-space projection. -/
theorem qma_pullback_projection (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (U : E ≃ₗᵢ[ℂ] E) :
    qmaIsOrthogonalProjection (qmaPullback P U) := by
  constructor
  · intro x
    simp only [qma_pullback_apply, U.apply_symm_apply, hP.1]
  · intro x y
    rw [← U.inner_map_map (qmaPullback P U x) y,
      ← U.inner_map_map x (qmaPullback P U y)]
    simp only [qma_pullback_apply, U.apply_symm_apply]
    exact hP.2 (U x) (U y)

/-- Acceptance is the nonzero-workspace outcome pulled back through the verifier. -/
def qmaAcceptingProjection (P : E →ₗ[ℂ] E) (U : E ≃ₗᵢ[ℂ] E) : E →ₗ[ℂ] E :=
  qmaPullback (LinearMap.id - P) U

theorem qma_accepting_projection_orthogonal (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (U : E ≃ₗᵢ[ℂ] E) :
    qmaIsOrthogonalProjection (qmaAcceptingProjection P U) :=
  qma_pullback_projection _ (qma_complement_projection P hP) U

/-- The rejection block and accepting component account for the full input norm. -/
theorem qma_acceptance_rejection_norm_split (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (U : E ≃ₗᵢ[ℂ] E) (x : E) :
    ‖qmaAcceptingProjection P U x‖^2 + ‖P (U x)‖^2 = ‖x‖^2 := by
  have h := qma_projection_norm_split P hP (U x)
  simpa only [qmaAcceptingProjection, qma_pullback_apply, LinearMap.sub_apply,
    LinearMap.id_apply, U.symm.norm_map, U.norm_map, add_comm] using h

/-- Compression is the Gram operator of QP, expressed through inner products. -/
theorem qma_compression_inner (P Q : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (hQ : qmaIsOrthogonalProjection Q)
    (x y : E) :
    ⟪y, P (Q (P x))⟫_ℂ = ⟪Q (P y), Q (P x)⟫_ℂ := by
  rw [← hP.2]
  rw [hQ.2, hQ.1]

/-- A squared half-step bound gives the sharp (not square-root) compression bound. -/
theorem qma_compression_norm_from_half_step (P Q : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (hQ : qmaIsOrthogonalProjection Q)
    (r : ℝ) (hr : 0 ≤ r)
    (hhalf : ∀ x, ‖Q (P x)‖^2 ≤ r * ‖x‖^2) (x : E) :
    ‖P (Q (P x))‖ ≤ r * ‖x‖ := by
  have hroot (y : E) : ‖Q (P y)‖ ≤ Real.sqrt r * ‖y‖ := by
    have hs : (Real.sqrt r * ‖y‖)^2 = r * ‖y‖^2 := by
      rw [mul_pow, Real.sq_sqrt hr]
    have hp : 0 ≤ Real.sqrt r * ‖y‖ := mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _)
    nlinarith [hhalf y, norm_nonneg (Q (P y))]
  let z := P (Q (P x))
  have hb : ‖z‖^2 ≤ r * ‖z‖ * ‖x‖ := by
    calc
      ‖z‖^2 = (⟪z, z⟫_ℂ).re := norm_sq_eq_re_inner (𝕜 := ℂ) z
      _ = (⟪Q (P z), Q (P x)⟫_ℂ).re := by
        congr 1
        exact qma_compression_inner P Q hP hQ x z
      _ ≤ ‖Q (P z)‖ * ‖Q (P x)‖ := re_inner_le_norm (𝕜 := ℂ) _ _
      _ ≤ (Real.sqrt r * ‖z‖) * (Real.sqrt r * ‖x‖) :=
        mul_le_mul (hroot z) (hroot x) (norm_nonneg _)
          (mul_nonneg (Real.sqrt_nonneg _) (norm_nonneg _))
      _ = (Real.sqrt r)^2 * ‖z‖ * ‖x‖ := by ring
      _ = r * ‖z‖ * ‖x‖ := by rw [Real.sq_sqrt hr]
  by_cases hz : ‖z‖ = 0
  · change ‖z‖ ≤ r * ‖x‖
    rw [hz]
    exact mul_nonneg hr (norm_nonneg _)
  · have hzpos : 0 < ‖z‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz)
    have hm : ‖z‖ * ‖z‖ ≤ ‖z‖ * (r * ‖x‖) := by nlinarith only [hb]
    exact le_of_mul_le_mul_left hm hzpos

/-- A rejection gap on initialized inputs bounds the accepting half-step. -/
theorem qma_rejection_gap_half_step (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (U : E ≃ₗᵢ[ℂ] E)
    (gamma : ℝ) (hg1 : gamma ≤ 1)
    (hgap : ∀ x, P x = x → gamma * ‖x‖^2 ≤ ‖P (U x)‖^2) (x : E) :
    ‖qmaAcceptingProjection P U (P x)‖^2 ≤ (1-gamma) * ‖x‖^2 := by
  have hs := qma_acceptance_rejection_norm_split P hP U (P x)
  have hg := hgap (P x) (hP.1 x)
  have hc := qma_projection_contracts P hP x
  have hc2 : ‖P x‖^2 ≤ ‖x‖^2 := by nlinarith [norm_nonneg (P x), norm_nonneg x]
  calc
    _ ≤ (1-gamma) * ‖P x‖^2 := by nlinarith only [hs, hg]
    _ ≤ (1-gamma) * ‖x‖^2 := mul_le_mul_of_nonneg_left hc2 (by linarith)

/-- The norm hypothesis previously supplied to amplification now follows from the rejection gap. -/
theorem qma_compression_norm_from_rejection_gap (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (U : E ≃ₗᵢ[ℂ] E)
    (gamma : ℝ) (hg1 : gamma ≤ 1)
    (hgap : ∀ x, P x = x → gamma * ‖x‖^2 ≤ ‖P (U x)‖^2) (x : E) :
    ‖P (qmaAcceptingProjection P U (P x))‖ ≤ (1-gamma) * ‖x‖ :=
  qma_compression_norm_from_half_step P _ hP
    (qma_accepting_projection_orthogonal P hP U) (1-gamma) (by linarith)
    (qma_rejection_gap_half_step P hP U gamma hg1 hgap) x

/-- The actual coherent test has constant soundness from its rejection-block gap. -/
theorem qma_coherent_soundness_from_rejection_gap (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (U : E ≃ₗᵢ[ℂ] E)
    (gamma : ℝ) (hg0 : 0 < gamma) (hg1 : gamma ≤ 1)
    (hgap : ∀ y, P y = y → gamma * ‖y‖^2 ≤ ‖P (U y)‖^2)
    (x : E) (hx : P x = x) (hnorm : ‖x‖ = 1) :
    ‖qmaFailureRun (qmaAlternatingTests P (qmaAcceptingProjection P U))
      x (2 * Nat.ceil (1/gamma)) 0‖^2 < (1:ℝ)/3 :=
  qma_coherent_constant_soundness P _ hP.1 x hx hnorm gamma hg0 hg1
    (qma_compression_norm_from_rejection_gap P hP U gamma hg1 hgap)

/-- A zero rejection block makes an initialized witness a fixed vector of both tests. -/
theorem qma_accepting_fixed_of_zero_rejection (P : E →ₗ[ℂ] E)
    (U : E ≃ₗᵢ[ℂ] E) (x : E) (hz : P (U x) = 0) :
    qmaAcceptingProjection P U x = x := by
  simp only [qmaAcceptingProjection, qma_pullback_apply, LinearMap.sub_apply,
    LinearMap.id_apply, hz, sub_zero, U.symm_apply_apply]

/-- Perfect completeness of all coherent tests follows from the exact rejection block. -/
theorem qma_coherent_complete_of_zero_rejection (P : E →ₗ[ℂ] E)
    (U : E ≃ₗᵢ[ℂ] E) (x : E) (hx : P x = x) (hz : P (U x) = 0) (n : ℕ) :
    qmaFailureRun (qmaAlternatingTests P (qmaAcceptingProjection P U)) x n 0 = x := by
  apply qma_perfect_completeness_labels
  intro t
  simp only [qmaAlternatingTests]
  split_ifs
  · exact qma_accepting_fixed_of_zero_rejection P U x hz
  · exact hx

/-- The two affected failure labels preserve their combined squared norm. -/
theorem qma_failure_pair_norm (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (a b : E) :
    ‖P a + (b - P b)‖^2 + ‖(a - P a) + P b‖^2 = ‖a‖^2 + ‖b‖^2 := by
  have ha := qma_projection_norm_split P hP a
  have hb := qma_projection_norm_split P hP b
  have hfirst := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero
    (P a) (b - P b) (qma_projection_orthogonal P hP a b)
  have hsecond := norm_add_sq_eq_norm_sq_add_norm_sq_of_inner_eq_zero
    (P b) (a - P a) (qma_projection_orthogonal P hP b a)
  rw [add_comm (P b) (a - P a)] at hsecond
  nlinarith only [ha, hb, hfirst, hsecond]

/-- The complete finite label register preserves total squared norm at each test. -/
theorem qma_failure_step_norm_sum (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (j N : ℕ) (hj : j ≠ 0) (hjN : j < N)
    (state : ℕ → E) :
    ∑ l ∈ Finset.range N, ‖qmaFailureStep j P state l‖^2 =
      ∑ l ∈ Finset.range N, ‖state l‖^2 := by
  let d0 := ‖qmaFailureStep j P state 0‖^2 - ‖state 0‖^2
  let dj := ‖qmaFailureStep j P state j‖^2 - ‖state j‖^2
  have hpoint (l : ℕ) : ‖qmaFailureStep j P state l‖^2 - ‖state l‖^2 =
      (if l = 0 then d0 else 0) + (if l = j then dj else 0) := by
    by_cases h0 : l = 0
    · subst l
      simp [d0, Ne.symm hj]
    · by_cases he : l = j
      · subst l
        simp [dj, hj]
      · simp [qmaFailureStep, h0, he]
  have hsum : (∑ l ∈ Finset.range N, ‖qmaFailureStep j P state l‖^2) -
      (∑ l ∈ Finset.range N, ‖state l‖^2) = d0 + dj := by
    rw [← Finset.sum_sub_distrib]
    simp_rw [hpoint]
    rw [Finset.sum_add_distrib]
    simp [Finset.sum_ite_eq', hjN, show 0 < N by omega]
  have hpair := qma_failure_pair_norm P hP (state 0) (state j)
  have hd : d0 + dj = 0 := by
    dsimp [d0, dj]
    simp only [qmaFailureStep, if_neg hj, ite_true]
    linarith only [hpair]
  linarith only [hsum, hd]

/-- Every coherent run preserves total probability in any sufficiently large label register. -/
theorem qma_failure_run_norm_sum (test : ℕ → E →ₗ[ℂ] E)
    (htest : ∀ t, qmaIsOrthogonalProjection (test t)) (x : E)
    (n N : ℕ) (hN : n < N) :
    ∑ l ∈ Finset.range N, ‖qmaFailureRun test x n l‖^2 = ‖x‖^2 := by
  induction n with
  | zero =>
    simp only [qmaFailureRun]
    have hp (l : ℕ) : ‖if l = 0 then x else 0‖^2 =
        if l = 0 then ‖x‖^2 else 0 := by
      split_ifs <;> simp
    simp_rw [hp]
    simp [hN]
  | succ n ih =>
    change (∑ l ∈ Finset.range N,
      ‖qmaFailureStep (n+1) (test n) (qmaFailureRun test x n) l‖^2) = _
    rw [qma_failure_step_norm_sum (test n) (htest n) (n+1) N (by omega) hN]
    exact ih (by omega)

section EncodedBlock
variable {F : Type*} [NormedAddCommGroup F] [InnerProductSpace ℂ F]

/-- An exact block A/N has rejection probability ‖Av‖²/N², including a common phase. -/
theorem qma_encoded_rejection_probability (P : E →ₗ[ℂ] E)
    (U : E ≃ₗᵢ[ℂ] E) (embed : F →ₗᵢ[ℂ] E) (A : F →ₗ[ℂ] F)
    (phase : ℂ) (hphase : ‖phase‖ = 1) (N : ℝ) (hN : 0 < N)
    (hblock : ∀ v, P (U (embed v)) = embed ((phase / (N : ℂ)) • A v)) (v : F) :
    ‖P (U (embed v))‖^2 = ‖A v‖^2 / N^2 := by
  rw [hblock, embed.norm_map, norm_smul, norm_div, hphase,
    Complex.norm_of_nonneg (le_of_lt hN)]
  ring

/-- A singular-value lower bound on the encoded matrix gives the physical rejection gap. -/
theorem qma_rejection_gap_from_encoded_block (P : E →ₗ[ℂ] E)
    (U : E ≃ₗᵢ[ℂ] E) (embed : F →ₗᵢ[ℂ] E) (A : F →ₗ[ℂ] F)
    (phase : ℂ) (hphase : ‖phase‖ = 1) (N : ℝ) (hN : 0 < N)
    (hblock : ∀ v, P (U (embed v)) = embed ((phase / (N : ℂ)) • A v))
    (hcover : ∀ x, P x = x → ∃ v, embed v = x)
    (μ : ℝ) (hμ : 0 ≤ μ) (hA : ∀ v, μ * ‖v‖ ≤ ‖A v‖)
    (x : E) (hx : P x = x) :
    (μ^2 / N^2) * ‖x‖^2 ≤ ‖P (U x)‖^2 := by
  obtain ⟨v, rfl⟩ := hcover x hx
  rw [qma_encoded_rejection_probability P U embed A phase hphase N hN hblock,
    embed.norm_map]
  have hs : μ^2 * ‖v‖^2 ≤ ‖A v‖^2 := by
    nlinarith [hA v, mul_nonneg hμ (norm_nonneg v), norm_nonneg (A v)]
  calc
    (μ^2 / N^2) * ‖v‖^2 = (μ^2 * ‖v‖^2) / N^2 := by ring
    _ ≤ ‖A v‖^2 / N^2 := div_le_div_of_nonneg_right hs (sq_nonneg N)

/-- The encoded matrix gap yields soundness for every initialized normalized certificate. -/
theorem qma_coherent_soundness_from_encoded_block (P : E →ₗ[ℂ] E)
    (hP : qmaIsOrthogonalProjection P) (U : E ≃ₗᵢ[ℂ] E)
    (embed : F →ₗᵢ[ℂ] E) (A : F →ₗ[ℂ] F)
    (phase : ℂ) (hphase : ‖phase‖ = 1) (N : ℝ) (hN : 0 < N)
    (hblock : ∀ v, P (U (embed v)) = embed ((phase / (N : ℂ)) • A v))
    (hcover : ∀ x, P x = x → ∃ v, embed v = x)
    (μ : ℝ) (hμ : 0 < μ) (hμN : μ ≤ N) (hA : ∀ v, μ * ‖v‖ ≤ ‖A v‖)
    (x : E) (hx : P x = x) (hnorm : ‖x‖ = 1) :
    ‖qmaFailureRun (qmaAlternatingTests P (qmaAcceptingProjection P U))
      x (2 * Nat.ceil (1 / (μ^2 / N^2))) 0‖^2 < (1:ℝ)/3 := by
  apply qma_coherent_soundness_from_rejection_gap P hP U (μ^2 / N^2)
    (div_pos (sq_pos_of_pos hμ) (sq_pos_of_pos hN))
  · apply (div_le_one (sq_pos_of_pos hN)).mpr
    nlinarith
  · exact qma_rejection_gap_from_encoded_block P U embed A phase hphase N hN
      hblock hcover μ (le_of_lt hμ) hA
  · exact hx
  · exact hnorm

/-- A kernel vector of the encoded matrix survives every coherent repetition exactly. -/
theorem qma_coherent_complete_from_encoded_block (P : E →ₗ[ℂ] E)
    (U : E ≃ₗᵢ[ℂ] E) (embed : F →ₗᵢ[ℂ] E) (A : F →ₗ[ℂ] F)
    (phase : ℂ) (N : ℝ)
    (hblock : ∀ v, P (U (embed v)) = embed ((phase / (N : ℂ)) • A v))
    (v : F) (hinit : P (embed v) = embed v) (hv : A v = 0) (n : ℕ) :
    qmaFailureRun (qmaAlternatingTests P (qmaAcceptingProjection P U))
      (embed v) n 0 = embed v := by
  apply qma_coherent_complete_of_zero_rejection P U (embed v) hinit
  simp [hblock, hv]

end EncodedBlock

end RQL


==> anc/formal/RQL/QMAHistory.lean <==
import Mathlib

/-!
# Backward-history certificates for perfect completeness

The finite history is represented by a sequence restricted to indices `0..T`.
This module constructs its equations and proves kernel correspondence and
stability. Transition maps and interval norm bounds are explicit interfaces;
quantum-machine semantics and circuit uniformity are not formalized here.
-/

noncomputable section
namespace RQL
open scoped BigOperators

section HistoryAlgebra
variable {V E : Type*} [AddCommGroup V] [Module ℂ V]
  [AddCommGroup E] [Module ℂ E]

/-- Chronological propagation by backward doubled transition maps. -/
def qmaEvolution (M : ℕ → E →ₗ[ℂ] E) (x : E) : ℕ → E
  | 0 => x
  | t + 1 => M t (qmaEvolution M x t)

/-- Initial, propagation, and witness-boundary constraints. -/
def qmaHistoryEquations (T : ℕ) (J : V →ₗ[ℂ] E)
    (M : ℕ → E →ₗ[ℂ] E) (C : E →ₗ[ℂ] V) (v : V) (z : ℕ → E) : Prop :=
  z 0 = J v ∧ (∀ t < T, z (t + 1) = M t (z t)) ∧ C (z T) = 0

theorem qmaEvolution_zero (M : ℕ → E →ₗ[ℂ] E) (t : ℕ) :
    qmaEvolution M 0 t = 0 := by
  induction t with
  | zero => rfl
  | succ t ih => simp [qmaEvolution, ih]

/-- Every zero-residual certificate has the claimed history, without assuming
that a dishonest certificate factors into history and witness registers. -/
theorem qma_history_unique (T : ℕ) (J : V →ₗ[ℂ] E)
    (M : ℕ → E →ₗ[ℂ] E) (C : E →ₗ[ℂ] V) (v : V) (z : ℕ → E)
    (hz : qmaHistoryEquations T J M C v z) :
    ∀ t ≤ T, z t = qmaEvolution M (J v) t := by
  intro t ht
  induction t with
  | zero => exact hz.1
  | succ t ih =>
    rw [hz.2.1 t (by omega), ih (by omega)]
    rfl

/-- Nonzero-kernel equivalence for the actual history equations. -/
theorem qma_history_kernel_iff (T : ℕ) (J : V →ₗ[ℂ] E)
    (M : ℕ → E →ₗ[ℂ] E) (C : E →ₗ[ℂ] V) :
    (∃ v : V, v ≠ 0 ∧ C (qmaEvolution M (J v) T) = 0) ↔
    (∃ v : V, ∃ z : ℕ → E,
      (v ≠ 0 ∨ ∃ t ≤ T, z t ≠ 0) ∧ qmaHistoryEquations T J M C v z) := by
  constructor
  · rintro ⟨v, hv, hC⟩
    exact ⟨v, qmaEvolution M (J v), Or.inl hv, rfl, fun _ _ => rfl, hC⟩
  · rintro ⟨v, z, hnonzero, hz⟩
    have hu := qma_history_unique T J M C v z hz
    refine ⟨v, ?_, ?_⟩
    · intro hv
      rcases hnonzero with h | ⟨t, ht, h⟩
      · exact h hv
      · apply h
        rw [hu t ht, hv, map_zero, qmaEvolution_zero]
    · rw [← hu T le_rfl]
      exact hz.2.2

/-- Propagation over a consecutive interval. -/
def qmaPropagate (M : ℕ → E →ₗ[ℂ] E) (start : ℕ) : ℕ → E →ₗ[ℂ] E
  | 0 => LinearMap.id
  | len + 1 => (M (start + len)).comp (qmaPropagate M start len)

/-- Arbitrary history errors satisfy an inhomogeneous recurrence. -/
theorem qma_error_recurrence (J : V →ₗ[ℂ] E) (M : ℕ → E →ₗ[ℂ] E)
    (v : V) (z : ℕ → E) (t : ℕ) :
    z (t + 1) - qmaEvolution M (J v) (t + 1) =
      M t (z t - qmaEvolution M (J v) t) + (z (t + 1) - M t (z t)) := by
  simp [qmaEvolution, map_sub]

/-- Variation of constants: residuals propagate over whole intervals. -/
theorem qma_residual_expansion (M : ℕ → E →ₗ[ℂ] E) (e w : ℕ → E)
    (h0 : w 0 = e 0) (hs : ∀ t, w (t + 1) = M t (w t) + e (t + 1)) (t : ℕ) :
    w t = ∑ i ∈ Finset.range (t + 1), qmaPropagate M i (t - i) (e i) := by
  induction t with
  | zero => simpa [qmaPropagate] using h0
  | succ t ih =>
    rw [hs, ih, map_sum]
    conv_rhs => rw [Finset.sum_range_succ]
    congr 1
    · apply Finset.sum_congr rfl
      intro i hi
      have hi' : i ≤ t := Nat.le_of_lt_succ (Finset.mem_range.mp hi)
      have hn : t + 1 - i = (t - i) + 1 := by omega
      have ha : i + (t - i) = t := by omega
      simp [hn, qmaPropagate, ha]
    · simp [qmaPropagate]
end HistoryAlgebra

section HistoryStability
variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℂ E]

/-- Product norm bounds imply a sum-of-residuals error bound. -/
theorem qma_history_error_bound (M : ℕ → E →ₗ[ℂ] E) (e w : ℕ → E)
    (h0 : w 0 = e 0) (hs : ∀ t, w (t + 1) = M t (w t) + e (t + 1))
    (t : ℕ) (B : ℝ)
    (hB : ∀ i ≤ t, ∀ x, ‖qmaPropagate M i (t - i) x‖ ≤ B * ‖x‖) :
    ‖w t‖ ≤ B * ∑ i ∈ Finset.range (t + 1), ‖e i‖ := by
  rw [qma_residual_expansion M e w h0 hs t, Finset.mul_sum]
  exact (norm_sum_le _ _).trans (Finset.sum_le_sum fun i hi =>
    hB i (Nat.le_of_lt_succ (Finset.mem_range.mp hi)) (e i))

omit [NormedSpace ℂ E] in
/-- Squared Cauchy--Schwarz for Euclidean residual norms. -/
theorem qma_sum_norm_sq_le (t : ℕ) (e : ℕ → E) :
    (∑ i ∈ Finset.range (t + 1), ‖e i‖) ^ 2 ≤
      (t + 1 : ℝ) * ∑ i ∈ Finset.range (t + 1), ‖e i‖ ^ 2 := by
  have h := Finset.sum_mul_sq_le_sq_mul_sq (Finset.range (t + 1))
    (fun _ => (1 : ℝ)) (fun i => ‖e i‖)
  simpa using h
end HistoryStability
end RQL


==> anc/formal/RQL/Recovery.lean <==
import Mathlib

/-!
# Algebraic Petz normalization

For finite complex matrices, these lemmas verify normalization and recovery of
the reference from the explicit root and inverse-root identities. They do not
assume or assert efficient access to those matrices. Existence of positive
square roots and inverses is deliberately outside this algebraic interface.
-/

noncomputable section

namespace RQL

open scoped BigOperators
open Matrix

variable {ι α : Type*} [Fintype ι] [DecidableEq ι] [Fintype α]

/-- Kraus operators of the Petz map, with the roots supplied explicitly. -/
def petzKraus (A B : Matrix ι ι ℂ) (L : α → Matrix ι ι ℂ)
    (a : α) : Matrix ι ι ℂ := A * (L a).conjTranspose * B

theorem petz_normalization (A B σ τ : Matrix ι ι ℂ)
    (L : α → Matrix ι ι ℂ)
    (hA : A.conjTranspose = A) (hB : B.conjTranspose = B)
    (hroot : A * A = σ)
    (hchannel : ∑ a, L a * σ * (L a).conjTranspose = τ)
    (hinv : B * τ * B = 1) :
    (∑ a, (petzKraus A B L a).conjTranspose * petzKraus A B L a) = 1 := by
  have hterm (a : α) :
      (petzKraus A B L a).conjTranspose * petzKraus A B L a =
      B * (L a * σ * (L a).conjTranspose) * B := by
    simp only [petzKraus, conjTranspose_mul, conjTranspose_conjTranspose, hA, hB]
    rw [← hroot]
    noncomm_ring
  simp_rw [hterm]
  rw [← Matrix.sum_mul, ← Matrix.mul_sum, hchannel, hinv]

theorem petz_recovers_reference (A B σ τ : Matrix ι ι ℂ)
    (L : α → Matrix ι ι ℂ)
    (hA : A.conjTranspose = A) (hB : B.conjTranspose = B)
    (hroot : A * A = σ)
    (htp : ∑ a, (L a).conjTranspose * L a = 1)
    (hinv : B * τ * B = 1) :
    (∑ a, petzKraus A B L a * τ * (petzKraus A B L a).conjTranspose) = σ := by
  have hterm (a : α) :
      petzKraus A B L a * τ * (petzKraus A B L a).conjTranspose =
      A * ((L a).conjTranspose * L a) * A := by
    simp only [petzKraus, conjTranspose_mul, conjTranspose_conjTranspose, hA, hB]
    calc
      _ = A * (L a).conjTranspose * (B * τ * B) * L a * A := by noncomm_ring
      _ = _ := by rw [hinv]; simp [Matrix.mul_assoc]
  simp_rw [hterm]
  rw [← Matrix.sum_mul, ← Matrix.mul_sum, htp]
  simpa using hroot

/-- Substituting another completion with the same effect preserves normalization.
This does not claim equality of the resulting channels. -/
theorem completion_preserves_normalization (J : α → Matrix ι ι ℂ)
    (R : α → Matrix ι ι ℂ) (S : Matrix ι ι ℂ)
    (hnorm : (∑ a, (J a).conjTranspose * J a) +
      (∑ a, (R a).conjTranspose * R a) = 1)
    (heffect : (∑ a, (R a).conjTranspose * R a) = S.conjTranspose * S) :
    (∑ a, (J a).conjTranspose * J a) + S.conjTranspose * S = 1 := by
  rw [← heffect]
  exact hnorm

end RQL


==> anc/formal/VERIFY-MANIFEST.json <==
{
  "schema_version": 1,
  "artifact": "RQL supporting mathematical lemmas",
  "source_revision": "sha256:07e3beb06da03849bcb28ec4b52361ef3ea9b9569df0d0d93f637c02f4972ebd",
  "lean_source_commit": "9066a1ceef8f2410dffd34c348c39e80c0aadc26",
  "lean_toolchain": "leanprover/lean4:v4.30.0",
  "mathlib_revision": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
  "verification_status": "passed",
  "theorem_count": 103,
  "source_report_hashes_match": true,
  "files_sha256": {
    ".gitignore": "83d18a9c6795e38ed6dffc3828ce126d7ba72e7e0dcb2a6e32d1e45a2e9981c7",
    "README.md": "01c72ea7a35774d0ef710387c68fc22b792258f3aa9833c80ded4f8a36b86d64",
    "RQL/Bounds.lean": "7c43f604ab38d9cb428d2e511cdd7826f914cedf170573411155f6eb65bc60f8",
    "RQL/Counter.lean": "c40b2c00b96f5ca570e6dca1c06b2e1265c034370d574210121ced56365d4ee5",
    "RQL/Doubling.lean": "d2a7c11006c60b97b14b118d7b5037b9924b054f2c31a90812849ef66435b84e",
    "RQL/QMAAmplification.lean": "2e7a1903d347c24f79ab69de7a7ec6dbe83ce40d931fba1c21335dc5cd30a455",
    "RQL/QMAGap.lean": "59ca34bdb35c21e4fb191362a33e453d3aac5f2ab621b69e92a6af2b38986cae",
    "RQL/QMAGates.lean": "10773e1e391f834a881beaada28809c7284ebc88887893fe18fb240fe5e92dad",
    "RQL/QMAGeometry.lean": "a5495d1128f636d4e5077369d703412990079bd370a500efeca63932cece399c",
    "RQL/QMAHistory.lean": "d69983cdd36006d50339658c958912714953110a52f4e673b44a813c8fc960ce",
    "RQL/Recovery.lean": "6a3d8dd5087e68fbb8d48953db387d1e1827b948da274841c017af823c89b566",
    "RQL.lean": "8a9dfa7b5085f8ab3e6ef6a6a60261741cc4e895671012bd79113a87fa22e5dd",
    "lake-manifest.json": "d2ecdfb6506bf7b3cbc6584e3c8ef5fb89584a8c3084df9423544ba1d25a0242",
    "lakefile.toml": "cb2c3f2c8c1581c064e9a9facc027620687fd138d4e0dc6be05c3e78e914dcf5",
    "lean-toolchain": "54727eec5cba149c18842e6deb5c41b369d66455c93ce135d7d5347c782b2325",
    "verification-report.json": "6929c7ccef5c3307495652a44784902c31e281616ee6c81c7e3f671d29b76fbd",
    "verify.py": "2a1e0bec09de9f03eb131fd033c106956775b0ade1eed4fe7e047e05ef8cd916"
  }
}


==> anc/formal/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a456461b368b71d2accd95234832cd9c174b5437",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "515cf9d0c00ece5e661f6de4326a53dedc1e8ea1",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a84b3e2475d5c5ab979567b1ad8aea21b764bcf8",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.99",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "558915ae105bfd8074e22d597613d1961822adc2",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.30.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a6e6c34c4ef182f83b219a3a5a385f51f44bdc4c",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.30.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "32dc18cde3684679f3c003de608743b57498c56f",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "6b907cf12b2e445ccb7c24bc208ef04a1f39e84c",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.30.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "rql",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/formal/lakefile.toml <==
name = "rql"
version = "0.1.0"
defaultTargets = ["RQL"]

[leanOptions]
autoImplicit = false

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "c5ea00351c28e24afc9f0f84379aa41082b1188f"

[[lean_lib]]
name = "RQL"


==> anc/formal/lean-toolchain <==
leanprover/lean4:v4.30.0


==> anc/formal/verification-report.json <==
{
  "status": "passed",
  "scope": "Supporting mathematical lemmas; not a formal complexity-class equality",
  "lean_toolchain": "leanprover/lean4:v4.30.0",
  "mathlib_revision": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
  "theorem_count": 103,
  "standard_axioms_allowed": [
    "Classical.choice",
    "Quot.sound",
    "propext"
  ],
  "theorem_dependencies": {
    "RQL.norm_circuitProduct_le_one": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.norm_circuitProduct_sub_le": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.acceptance_amplitude_perturbation": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.acceptance_probability_upper": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.acceptance_probability_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.scalar_success_of_distance": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.yes_amplitude_margin": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.yes_coin_probability": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.no_coin_probability": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.abs_sin_nat_mul_le": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.sin_nat_mul_sq_le": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.grover_summand_identity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.grover_sum_identity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.grover_average_identity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.grover_average_lower": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.grover_small_signal": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.four_copy_completeness": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.four_copy_soundness": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.failureCount_le": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.failureCount_eq_zero_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.counter_zero_iff_clean": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.counter_selects_clean_term": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.historyDensity_posSemidef": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.trace_historyDensity": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.historyDensity_eq_zero_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.historyMass_eq_zero_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.history_tensor_sum_eq_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.kronecker_mulVec_rowTensor": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.doubled_history_perfect_soundness": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.kronecker_mulVec_rowVec": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.doubled_channel_vectorization": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.reweighted_step_vectorization": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.reweighting_telescopes": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_failure_future_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_failure_selects_product": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_failure_step_involution": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_perfect_completeness_labels": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_pqp_invariant": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_alternating_product": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_failure_selects_pqp": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_contraction_power": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_amplified_probability": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_amplification_exponential": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_coherent_amplified_soundness": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_amplification_constant": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_repetition_count": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_coherent_constant_soundness": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_certificate_norm_sq": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_certificate_triangle": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_honest_norm_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_prefix_residual_sq": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_history_error_sq": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_history_total_error_sq": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_boundary_cauchy": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_history_inverse_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_gap_constant": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_history_gap": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_residual_probability_gap": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_backward_vectorization": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_paired_coefficient": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_projective_coefficient": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_inactive_pair": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_swap_route": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_routed_inactive_pair": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_selector_common_phase": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_common_phase_product": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_identity_padding_kernel": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_uniform_address_action": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_global_phase_probability": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_acceptance_compression": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_boundary_action": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_projection_orthogonal": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_projection_norm_split": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_projection_contracts": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_complement_projection": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_pullback_apply": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_pullback_projection": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_accepting_projection_orthogonal": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_acceptance_rejection_norm_split": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_compression_inner": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_compression_norm_from_half_step": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_rejection_gap_half_step": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_compression_norm_from_rejection_gap": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_coherent_soundness_from_rejection_gap": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_accepting_fixed_of_zero_rejection": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_coherent_complete_of_zero_rejection": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_failure_pair_norm": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_failure_step_norm_sum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_failure_run_norm_sum": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_encoded_rejection_probability": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_rejection_gap_from_encoded_block": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_coherent_soundness_from_encoded_block": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_coherent_complete_from_encoded_block": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qmaEvolution_zero": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_history_unique": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_history_kernel_iff": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_error_recurrence": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_residual_expansion": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_history_error_bound": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.qma_sum_norm_sq_le": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.petz_normalization": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.petz_recovers_reference": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ],
    "RQL.completion_preserves_normalization": [
      "Classical.choice",
      "Quot.sound",
      "propext"
    ]
  },
  "source_sha256": {
    "RQL/Bounds.lean": "7c43f604ab38d9cb428d2e511cdd7826f914cedf170573411155f6eb65bc60f8",
    "RQL/Counter.lean": "c40b2c00b96f5ca570e6dca1c06b2e1265c034370d574210121ced56365d4ee5",
    "RQL/Doubling.lean": "d2a7c11006c60b97b14b118d7b5037b9924b054f2c31a90812849ef66435b84e",
    "RQL/QMAAmplification.lean": "2e7a1903d347c24f79ab69de7a7ec6dbe83ce40d931fba1c21335dc5cd30a455",
    "RQL/QMAGap.lean": "59ca34bdb35c21e4fb191362a33e453d3aac5f2ab621b69e92a6af2b38986cae",
    "RQL/QMAGates.lean": "10773e1e391f834a881beaada28809c7284ebc88887893fe18fb240fe5e92dad",
    "RQL/QMAGeometry.lean": "a5495d1128f636d4e5077369d703412990079bd370a500efeca63932cece399c",
    "RQL/QMAHistory.lean": "d69983cdd36006d50339658c958912714953110a52f4e673b44a813c8fc960ce",
    "RQL/Recovery.lean": "6a3d8dd5087e68fbb8d48953db387d1e1827b948da274841c017af823c89b566",
    "RQL.lean": "8a9dfa7b5085f8ab3e6ef6a6a60261741cc4e895671012bd79113a87fa22e5dd"
  }
}


==> anc/formal/verify.py <==
#!/usr/bin/env python3
"""Build the Lean library and audit every local theorem's kernel dependencies."""
from __future__ import annotations

import hashlib
import json
import re
import subprocess
from pathlib import Path

ROOT = Path(__file__).resolve().parent
STANDARD_AXIOMS = {"propext", "Classical.choice", "Quot.sound"}


def run(*args: str) -> str:
    result = subprocess.run(args, cwd=ROOT, text=True, stdout=subprocess.PIPE,
                            stderr=subprocess.STDOUT)
    print(result.stdout, end="", flush=True)
    if result.returncode:
        raise SystemExit(result.returncode)
    return result.stdout


def without_comments(source: str) -> str:
    """Remove Lean's nested block comments and line comments for source auditing."""
    result = []
    depth = 0
    i = 0
    while i < len(source):
        if source.startswith("/-", i):
            depth += 1
            i += 2
        elif depth and source.startswith("-/", i):
            depth -= 1
            i += 2
        elif depth:
            if source[i] == "\n":
                result.append("\n")
            i += 1
        elif source.startswith("--", i):
            end = source.find("\n", i)
            i = len(source) if end < 0 else end
        else:
            result.append(source[i])
            i += 1
    if depth:
        raise SystemExit("Unclosed block comment in source audit")
    return "".join(result)


def main() -> None:
    sources = sorted((ROOT / "RQL").glob("*.lean"))
    names = []
    for source in sources:
        code = without_comments(source.read_text())
        if re.search(r"\b(sorry|admit|axiom|opaque)\b", code):
            raise SystemExit(f"Unchecked placeholder/declaration in {source.name}")
        if re.findall(r"^namespace\s+(\w+)", code, re.MULTILINE) != ["RQL"]:
            raise SystemExit(f"Unexpected namespace structure in {source.name}")
        names.extend("RQL." + name for name in re.findall(
            r"^\s*(?:theorem|lemma)\s+(\w+)", code, re.MULTILINE))
    if not names or len(names) != len(set(names)):
        raise SystemExit("No theorems or duplicate theorem names")
    run("lake", "build")
    audit_file = ROOT / ".lake" / "rql-axiom-audit.lean"
    audit_file.write_text("import RQL\n" + "\n".join(
        "#print axioms " + name for name in names) + "\n")
    output = run("lake", "env", "lean", str(audit_file))
    dependencies = {}
    for name in names:
        match = re.search(re.escape("'" + name + "' depends on axioms:") +
                          r"\s*\[([^\]]*)\]", output)
        if match:
            axioms = {entry.strip() for entry in match.group(1).split(",") if entry.strip()}
        elif f"'{name}' does not depend on any axioms" in output:
            axioms = set()
        else:
            raise SystemExit(f"Missing kernel dependency report for {name}")
        if axioms - STANDARD_AXIOMS:
            raise SystemExit(f"Nonstandard axioms for {name}: {axioms - STANDARD_AXIOMS}")
        dependencies[name] = sorted(axioms)
    report = {
        "status": "passed",
        "scope": "Supporting mathematical lemmas; not a formal complexity-class equality",
        "lean_toolchain": (ROOT / "lean-toolchain").read_text().strip(),
        "mathlib_revision": next(p["rev"] for p in json.loads(
            (ROOT / "lake-manifest.json").read_text())["packages"] if p["name"] == "mathlib"),
        "theorem_count": len(names),
        "standard_axioms_allowed": sorted(STANDARD_AXIOMS),
        "theorem_dependencies": dependencies,
        "source_sha256": {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
                          for p in sources + [ROOT / "RQL.lean"]},
    }
    (ROOT / "verification-report.json").write_text(json.dumps(report, indent=2) + "\n")
    print(f"PASS: {len(names)} theorems compiled; no placeholders or nonstandard axioms.")


if __name__ == "__main__":
    main()

